Isogenous components of Jacobian surfaces

Let $\mathcal{X}$ be a genus 2 curve defined over a field $K$, $\mathrm{char}\, K = p \geq 0$, and $\mathrm{Jac}(\mathcal{X}, \iota)$ its Jacobian, where $\iota$ is the principal polarization of $\mathrm{Jac}(\mathcal{X})$ attached to $\mathcal{X}$. Assume that $\mathrm{Jac}(\mathcal{X})$ is geometrically $(n,n)$-reducible with $E_1$ and $E_2$ its elliptic components. When $K$ is a number field, we count such curves up to geometric isomorphism, among those admitting a model over $K$. For $n=2$ and $\mathrm{Aut}(\mathcal{X}) \cong V_4$ we prove that, for each $N=2,3,5,7$, there are infinitely many curves $\mathcal{X}$ for which $E_1$ and $E_2$ are $N$-isogenous. For $n=2$ and $\mathrm{Aut}(\mathcal{X}) \cong D_4$ the elliptic quotients from the two classes of nonhyperelliptic involutions are always $2$-isogenous, and for each $N=3,5,7$ only finitely many curves have them $N$-isogenous. For $n=3$ there are infinitely many curves with $N$-isogenous elliptic components for each $N=2,3,5$, while for $N=7$ there are only finitely many such curves with a model over $\mathbb{Q}$. Furthermore, we determine the Kummer and the Shioda-Inose surfaces for the above $\mathrm{Jac}(\mathcal{X})$ and show how such results in positive characteristic $p>2$ suggest nice applications in cryptography.

==> anc/A_section4_1.log <==
[    0s] PASS  eq-quadratic: j1 + j2 and j1 j2 of the elliptic quotients (4 curves)
[    0s] PASS  discriminant = (256 (v - 9u + 27)/Delta)^2 (v^2 - 4u^3)
[    0s] PASS  N=2: degrees of the V4 components [5, 7] (printed table [5, 7])
[    1s] PASS  N=2, degree 5: absolutely irreducible, geometric genus 0, smooth rational point (5679/256, 44199/256) on v = 9u - 27
[    1s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    1s] PASS     not contained in -4*u^3 + v^2 = 0
[    1s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    1s] PASS  N=2, degree 7: absolutely irreducible, geometric genus 0, smooth rational point (5679/256, 44199/256) on v = 9u - 27
[    1s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    1s] PASS     not contained in -4*u^3 + v^2 = 0
[    1s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    1s] PASS  N=2: printed f1 is a component
[    1s] PASS  N=2: printed f2 is a component
[    1s] PASS  N=3: degrees of the V4 components [7, 9] (printed table [7, 9])
[    1s] PASS  N=3, degree 7: absolutely irreducible, geometric genus 0, smooth rational point (137, 1206) on v = 9u - 27
[    1s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    1s] PASS     not contained in -4*u^3 + v^2 = 0
[    1s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    1s] PASS  N=3, degree 9: absolutely irreducible, geometric genus 0, smooth rational point (-3231/16, -29511/16) on v = 9u - 27
[    1s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    1s] PASS     not contained in -4*u^3 + v^2 = 0
[    1s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    1s] PASS  N=3: printed g1 is a component
[    1s] PASS  N=3: printed g2 is a component
[    1s] PASS  N=3: printed D6 is a component
[    3s] PASS  N=5: degrees of the V4 components [4, 11, 15] (printed table [4, 11, 15])
[    3s] PASS  N=5, degree 4: absolutely irreducible, geometric genus 0, smooth rational point (3465, 31158) on v = 9u - 27
[    3s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    3s] PASS     not contained in -4*u^3 + v^2 = 0
[    3s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    3s] PASS  N=5, degree 11: absolutely irreducible, geometric genus 0, smooth rational point (3465, 31158) on v = 9u - 27
[    3s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    3s] PASS     not contained in -4*u^3 + v^2 = 0
[    3s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[    5s] PASS  N=5, degree 15: absolutely irreducible, geometric genus 0, smooth rational point (9/4, -27/4) on v = 9u - 27
[    5s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[    5s] PASS     not contained in -4*u^3 + v^2 = 0
[    5s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[   11s] PASS  N=7: degrees of the V4 components [6, 15, 21] (printed table [6, 15, 21])
[   11s] PASS  N=7, degree 6: absolutely irreducible, geometric genus 0, smooth rational point (48009, 432054) on v = 9u - 27
[   11s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[   11s] PASS     not contained in -4*u^3 + v^2 = 0
[   11s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[   13s] PASS  N=7, degree 15: absolutely irreducible, geometric genus 0, smooth rational point (48009, 432054) on v = 9u - 27
[   13s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[   13s] PASS     not contained in -4*u^3 + v^2 = 0
[   13s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[  155s] PASS  N=7, degree 21: absolutely irreducible, geometric genus 0, smooth rational point (-16579071/256, -149218551/256) on v = 9u - 27
[  155s] PASS     not contained in u^2 + 18*u - 4*v - 27 = 0
[  155s] PASS     not contained in -4*u^3 + v^2 = 0
[  155s] PASS     not contained in -u^2 + 110*u + 4*v - 1125 = 0
[  155s] PASS  D4: j = 256 t^3/(t+1) is the double root of eq-quadratic
[  155s] PASS  D4: j' = -16 (t - 15)^3/(t + 1)^2 for the quotients of tau_3
[  155s]    discriminant of the sextic x^6 - t x^4 + t x^2 - 1: (64) * (t + 1)^2 * (t - 3)^6
[  155s] PASS  D4: Delta(u, v) at (u, v) = (t^2, 2 t^3) equals (t - 3)^3 (t + 1)
[  156s] PASS  D4: phi_2(j, j') = 0
[  156s] PASS  D4: numerator of phi_3(j, j') is nonzero of degree 18
[  156s] PASS  D4: phi_3(j, j') equals the printed product (up to the sign convention of phi)
[  158s] PASS  D4: numerator of phi_5(j, j') is nonzero of degree 30
[  163s] PASS  D4: numerator of phi_7(j, j') is nonzero of degree 42
[  163s] 0 failure(s)


==> anc/A_section4_1.py <==
"""Section 4.1: (2,2)-split Jacobians (curves with Aut containing V_4).

Checks: the quadratic (eq-quadratic) and its discriminant (Prop. deg2-invariants);
the components of G_N(u, v) for N = 2, 3, 5, 7 with degrees, absolute irreducibility,
geometric genus 0, smooth rational points on v = 9u - 27 (Prop. prop-2 and its table);
the printed f1, f2 (N = 2) and g1, g2 and 4v - u^2 + 110u - 1125 (N = 3);
the D_4 case (Prop. prop-3): j, j', Delta, phi_2 = 0, phi_3 as printed, degrees 18, 30, 42.
"""
from common import *
from genus2 import dihedral_invariants, v4_curve, v4_elliptic_quotients, igusa_invariants
try:
    from sage.all import singular
except ImportError:
    from sage.all__sagemath_singular import singular

R = PolynomialRing(QQ, "u,v"); u, v = R.gens(); K = R.fraction_field()
D = u**2 - 4 * v + 18 * u - 27
jsum = K(256 * (v**2 - 2 * u**3 + 54 * u**2 - 9 * u * v - 27 * v)) / D
jprod = K(65536 * (u**2 + 9 * u - 3 * v)**3) / D**2

# 1. eq-quadratic on explicit curves
ok = True
for a, b in [(2, 5), (-3, 7), (QQ(1) / 2, 4), (11, -6)]:
    a, b = QQ(a), QQ(b)
    U, V = dihedral_invariants(igusa_invariants(v4_curve(a, b)))
    ok &= (U, V) == (a * b, a**3 + b**3)
    js = [E.j_invariant() for E in v4_elliptic_quotients(a, b)]
    ok &= (sum(js), prod(js)) == (jsum(U, V), jprod(U, V))
check("eq-quadratic: j1 + j2 and j1 j2 of the elliptic quotients (4 curves)", ok)
disc = jsum**2 - 4 * jprod
check("discriminant = (256 (v - 9u + 27)/Delta)^2 (v^2 - 4u^3)",
      disc == (256 * (v - 9 * u + 27) / K(D))**2 * (v**2 - 4 * u**3))

# 2. G_N(u, v)
printed = {
    (2, "f1"): "-16*v^3-81216*v^2-892296*v-2460375+3312*u*v^2+707616*v*u+3805380*u+18360*v*u^2-1296162*u^2-1744*u^3*v-140076*u^3+801*u^4+256*u^5",
    (2, "f2"): "4096*u^7+256016*u^6-45824*u^5*v+4736016*u^5-2126736*v*u^4+23158143*u^4-25451712*u^3*v-119745540*u^3+5291136*v^2*u^2-48166488*v*u^2-2390500350*u^2-179712*u*v^3+35831808*u*v^2+1113270480*v*u+9300217500*u-4036608*v^3-1791153000*v-8303765625-1024*v^4+163840*u^3*v^2-122250384*v^2+256*u^2*v^3",
    (3, "g1"): "-27008*u^6+256*u^7-2432*u^5*v+v^4+7296*u^3*v^2-6692*v^3*u-1755067500*u+2419308*v^3-34553439*u^4+127753092*v*u^2+16274844*v*u^3-1720730*u^2*v^2-1941120*u^5+381631500*v+1018668150*u^2-116158860*u^3+52621974*v^2+387712*u^4*v-483963660*v*u-33416676*v^2*u+922640625",
    (3, "g2"): "291350448*u^6-v^4*u^2-998848*u^6*v-3456*u^7*v+4749840*u^4*v^2+17032*u^5*v^2+4*v^5+80368*u^8+256*u^9+6848224*u^7-10535040*v^3*u^2-35872*v^3*u^3+26478*v^4*u-77908736*u^5*v+9516699*v^4+307234984*u^3*v^2-419583744*v^3*u-826436736*v^3+27502903296*u^4+28808773632*v*u^2-23429955456*v*u^3+5455334016*u^2*v^2-41278242816*v+82556485632*u^2-108737593344*u^3-12123095040*v^2+41278242816*v*u+3503554560*v^2*u+5341019904*u^5-2454612480*u^4*v",
    (3, "D6"): "4*v-u^2+110*u-1125",
}
printed = {k: R(sage_eval(s.replace("^", "**"), locals={"u": u, "v": v})) for k, s in printed.items()}
table = {2: [5, 7], 3: [7, 9], 5: [4, 11, 15], 7: [6, 15, 21]}
D6 = R(4 * v - u**2 + 110 * u - 1125)
singular.lib("paraplanecurves.lib")


def absolutely_irreducible(f):
    singular.eval("ring rA=0,(u,v),dp; poly fA=%s; def FA=absFactorize(fA); setring FA;" % f)
    n = int(singular.eval("size(absolute_factors[1]);"))
    return n == 2  # constant + one factor


def smooth_rational_point_on_line(f):
    """Rational roots of f(u, 9u - 27) that are smooth points of f = 0."""
    T = PolynomialRing(QQ, "w"); w = T.gen()
    g = f(w, 9 * w - 27)
    for r, _ in g.roots():
        p = (r, 9 * r - 27)
        if f.derivative(u)(*p) != 0 or f.derivative(v)(*p) != 0:
            return p
    return None


for N in (2, 3, 5, 7):
    G = symmetric_form(modular_polynomial(N))
    num = R(K(G(jsum, jprod)).numerator())
    comps = [(h, e) for h, e in num.factor() if h.degree() > 0]
    kept = sorted([h for h, e in comps if (h / D6) not in QQ and (h / R(D)) not in QQ], key=lambda h: h.degree())
    check("N=%d: degrees of the V4 components %s (printed table %s)" % (N, [h.degree() for h in kept], table[N]),
          [h.degree() for h in kept] == table[N])
    for h in kept:
        g = R.ideal([h]).genus()
        p = smooth_rational_point_on_line(h)
        check("N=%d, degree %d: absolutely irreducible, geometric genus %d, smooth rational point %s on v = 9u - 27"
              % (N, h.degree(), g, p), absolutely_irreducible(h) and g == 0 and p is not None)
        for bad in (R(D), R(v**2 - 4 * u**3), D6):
            check("   not contained in %s = 0" % bad, (h / bad) not in QQ and h.gcd(bad) == 1)
    for (M, name), f in printed.items():
        if M == N:
            check("N=%d: printed %s is a component" % (N, name), any((f / h) in QQ for h, e in comps))

# 3. The D_4 case
T = PolynomialRing(QQ, "t"); t = T.gen(); KT = T.fraction_field()
jD = 256 * t**3 / KT(t + 1)
jDp = -16 * (t - 15)**3 / KT((t + 1)**2)
# D4 normal form: s1 = s2 = t, u = t^2, v = 2 t^3
check("D4: j = 256 t^3/(t+1) is the double root of eq-quadratic",
      jsum(t**2, 2 * t**3) == 2 * jD and jprod(t**2, 2 * t**3) == jD**2)
# j' from the degree 2 cover: the elliptic double cover of P^1 branched at {0, 1, -1, q} with
# q = q_1 = -q_2 = 2 i sqrt(a)/(a - 1), so q^2 = -4a/(a - 1)^2, and t = a + 1/a + 1.
Rq = PolynomialRing(QQ, "q"); qv = Rq.gen()
quart = qv.parent()["x"].gen()
xq = quart
Q4 = xq * (xq - 1) * (xq + 1) * (xq - qv)
a4, a3, a2, a1, a0 = [Q4[k] for k in (4, 3, 2, 1, 0)]
Iq = 12 * a4 * a0 - 3 * a3 * a1 + a2**2
Jq = 72 * a4 * a2 * a0 + 9 * a3 * a2 * a1 - 27 * a4 * a1**2 - 27 * a0 * a3**2 - 2 * a2**3
num_q, den_q = 6912 * Iq**3, 4 * Iq**3 - Jq**2          # j of y^2 = quartic, in QQ[q]
Ia = PolynomialRing(QQ, "a").fraction_field()
L = Ia.extension(PolynomialRing(Ia, "Q").gen()**2 + 4 * Ia.gen() / (Ia.gen() - 1)**2, "q")
qL = L.gen()
val = sum(c * qL**k for k, c in enumerate(num_q.list())) / sum(c * qL**k for k, c in enumerate(den_q.list()))
ta = Ia.gen() + 1 / Ia.gen() + 1
check("D4: j' = -16 (t - 15)^3/(t + 1)^2 for the quotients of tau_3", val == L(jDp(ta)))
# discriminant of the D4 normal form y^2 = x^6 - t x^4 + t x^2 - 1
X = PolynomialRing(T, "x").gen()
f = X**6 - t * X**4 + t * X**2 - 1
dsc = f.discriminant()
say("   discriminant of the sextic x^6 - t x^4 + t x^2 - 1:", dsc.factor())
check("D4: Delta(u, v) at (u, v) = (t^2, 2 t^3) equals (t - 3)^3 (t + 1)",
      D(t**2, 2 * t**3) == (t - 3)**3 * (t + 1))
for N, deg in ((2, None), (3, 18), (5, 30), (7, 42)):
    G = symmetric_form(modular_polynomial(N))
    val = KT(G(jD + jDp, jD * jDp))
    if N == 2:
        check("D4: phi_2(j, j') = 0", val == 0)
    else:
        check("D4: numerator of phi_%d(j, j') is nonzero of degree %d" % (N, deg),
              val != 0 and val.numerator().degree() == deg)
    if N == 3:
        pr = 2**16 / KT((t + 1)**9) * (t**2 + 138 * t + 153) * (t + 5)**2 * (t**2 - 70 * t - 55)**2 \
            * (256 * t**4 + 240 * t**3 + 191745 * t**2 + 371250 * t + 245025) \
            * (4096 * t**6 - 17920 * t**5 + 55909200 * t**4 - 188595375 * t**3 - 4518125 * t**2 + 769621875 * t + 546390625)
        check("D4: phi_3(j, j') equals the printed product (up to the sign convention of phi)",
              val == pr or val == -pr)
finish()


==> anc/B_section4_2.log <==
[  470s] PASS  discriminant of F*G equals the printed Delta
[  470s] PASS  V_1^2 = E_1(U_1) on the curve (E_1 as printed, with the overall minus sign)
[  470s] PASS  V_2^2 = c_3 U_2^3 + c_2 U_2^2 + c_1 U_2 + c_0 on the curve
[  470s] PASS  U_1 and U_2 have degree 3 in X
[  470s] PASS  j(E_1) = printed j_1
[  470s] PASS  j(E_2) = printed j_2
[  470s] PASS  printed j_1, j_2 agree with genus2.split3.elliptic_j_invariants
[  470s] PASS  chi = -H^3/Res(F,G) = printed chi
[  470s] PASS  psi = H^4/(D(F) D(G)) = printed psi
[  505s] PASS  printed [J2:J4:J6:J10](chi, psi) = Igusa invariants of the normal form (as weighted points)
[  506s] PASS  printed s(chi, psi) = j_1 + j_2
[  509s] PASS  printed t(chi, psi) = j_1 j_2
[  509s] PASS  printed Delta(chi, psi) = s^2 - 4t
[  509s] PASS  Delta = (A_3/(2^24 chi^4 psi^6))^2 S_3 with A_3 a polynomial
[  509s] PASS  S_3 is squarefree and not a square
[  509s] PASS  fibre of (u, v) -> (chi, psi) over a random point has 2 points (counted with multiplicity)
[  509s] PASS  the two preimages define the same moduli point
[  510s] PASS  N=2: components of G_N^(3) have degrees [12, 24]
[  510s] PASS  N=2: printed g_1 is the degree-12 component
[  510s] PASS  N=2: the degree-24 cofactor splits over Q(sqrt(-3)) into two conjugate factors of degree 12
[  511s] PASS  N=3: components of G_N^(3) have degrees [16, 36]
[  515s] PASS  N=5: components of G_N^(3) have degrees [4, 24, 56]
[  515s] PASS  N=5: the degree-4 component is chi^2 (chi + 48 psi)^2 = 2^14 psi^3
[  515s] PASS  Prop. prop-4: (u(m), v(m)) lies on the degree-4 component
[  515s] PASS  Prop. prop-4: j_1(m), j_2(m) as printed
[  515s] PASS  Prop. prop-4: phi_5(j_1(m), j_2(m)) = 0
[  515s] PASS  Prop. prop-4: discriminant = const * m^-36 (11m-4)^4 (m-2)^20 (m+1)^60 (m^2+4)^-24
[  515s] PASS  Prop. prop-4: j_2(m) is nonconstant
[  527s] PASS  N=7: components of G_N^(3) have degrees [52, 64]
[  527s] 0 failure(s)


==> anc/B_section4_2.py <==
"""Section 4.2: (3,3)-split Jacobians.

Checks the formulas displayed in Section 4.2 (read from data/printed_section4_2.txt):
the discriminant of the normal form, the covers U_i, V_i and the curves E_1, E_2, the j-invariants,
chi and psi, the weighted Igusa representative in (chi, psi), s, t, Delta(chi, psi), S_3 and A_3,
the generic degree 2 of (u, v) -> (chi, psi); then the components of G_N^(3) for N = 2, 3, 5, 7,
the printed g_1 (N = 2), the splitting of the N = 2 cofactor over Q(sqrt(-3)), and Prop. prop-4 (N = 5).
"""
from common import *
from genus2 import igusa_invariants, weighted_equal, split3

R = PolynomialRing(QQ, "u,v"); u, v = R.gens(); K = R.fraction_field()
Rq = 4 * u**3 - u**2 * v - 18 * u * v + 4 * v**2 + 27 * v
B = PolynomialRing(QQ, "chi,psi"); ch, ps = B.gens(); KB = B.fraction_field()

# read the printed formulas
Pr = {}
for line in open("data/printed_section4_2.txt"):
    k, e = line.split(" = ", 1)
    Pr[k] = e.strip()
Kx = PolynomialRing(K, "X"); X = Kx.gen()
F = v**2 * X**3 + u * v * X**2 + v * X + 1
G = 4 * v**2 * X**3 + v**2 * X**2 + 2 * v * X + 1
f = F * G
KXY = PolynomialRing(K, "X,Y,U,W")
Xs, Ys, Us, Ws = KXY.gens()
loc = {"u": K(u), "v": K(v), "X": Xs, "Y": Ys, "U": Us, "W": Ws, "R": K(Rq), "chi": ch, "psi": ps}


def P(name, ring=None):
    e = sage_eval(Pr[name].replace("^", "**"), locals=loc)
    return e


# 1. discriminant of the sextic
check("discriminant of F*G equals the printed Delta", f.discriminant() == P("Delta_sextic"))

# 2. covers and elliptic curves: identities modulo Y^2 = F G, W^2 = (27 - v)^3
FKX = KXY.fraction_field()
U1, U2, V1, V2 = P("U1"), P("U2"), P("V1"), P("V2")
E1 = P("E1_rhs")
c0, c1, c2, c3 = P("c0"), P("c1"), P("c2"), P("c3")


def reduce_YW(expr):
    """Replace Y^2 -> F G (X), W^2 -> (27 - v)^3 in a rational function of X, Y, W."""
    num, den = FKX(expr).numerator(), FKX(expr).denominator()
    I = KXY.ideal([Ys**2 - f(Xs), Ws**2 - (27 - v)**3])
    return num.reduce(I.gens()), den


lhs1 = V1**2 - E1(Xs, Ys, U1, Ws)
n1, _ = reduce_YW(lhs1)
check("V_1^2 = E_1(U_1) on the curve (E_1 as printed, with the overall minus sign)", n1 == 0)
E2 = c3 * U2**3 + c2 * U2**2 + c1 * U2 + c0
n2, _ = reduce_YW(V2**2 - E2)
check("V_2^2 = c_3 U_2^3 + c_2 U_2^2 + c_1 U_2 + c_0 on the curve", n2 == 0)
check("U_1 and U_2 have degree 3 in X", all(max(FKX(Ui).numerator().degree(Xs), FKX(Ui).denominator().degree(Xs)) == 3
                                              for Ui in (U1, U2)))

# 3. j-invariants
T = PolynomialRing(K, "T"); Tg = T.gen()


def j_of_cubic(cub):
    a3, a2, a1, a0 = [cub[k] for k in (3, 2, 1, 0)]
    E = EllipticCurve([0, a2, 0, a1 * a3, a0 * a3**2])  # (a3 y)^2 = (a3 U)^3 + ...
    return E.j_invariant()


cubE1 = E1(0, 0, Tg, 0)   # the printed right-hand side of E_1 as a cubic in U_1
check("j(E_1) = printed j_1", j_of_cubic(cubE1) == P("j1"))
check("j(E_2) = printed j_2", j_of_cubic(T([c0, c1, c2, c3])) == P("j2"))
check("printed j_1, j_2 agree with genus2.split3.elliptic_j_invariants",
      split3.elliptic_j_invariants(K(u), K(v)) == (P("j1"), P("j2")))

# 4. chi, psi from H, Res, discriminants
a = [F[k] for k in range(4)]; b = [G[k] for k in range(4)]
H = a[3] * b[0] - a[2] * b[1] / 3 + a[1] * b[2] / 3 - a[0] * b[3]
CH = -H**3 / F.resultant(G)
PS = H**4 / (F.discriminant() * G.discriminant())
check("chi = -H^3/Res(F,G) = printed chi", CH == P("chi"))
check("psi = H^4/(D(F) D(G)) = printed psi", PS == P("psi"))


def at(name, x, y):
    e = KB(P(name))
    return e.numerator()(x, y) / e.denominator()(x, y)


# 5. weighted Igusa representative in (chi, psi)
Jfg = igusa_invariants(f)
Jcp = tuple(at(k, CH, PS) for k in ("J2", "J4", "J6", "J10"))
check("printed [J2:J4:J6:J10](chi, psi) = Igusa invariants of the normal form (as weighted points)",
      weighted_equal(Jfg, Jcp))

# 6. s, t, Delta, S_3, A_3
j1, j2 = P("j1"), P("j2")
s, t = KB(P("s")), KB(P("t"))
check("printed s(chi, psi) = j_1 + j_2", at("s", CH, PS) == j1 + j2)
check("printed t(chi, psi) = j_1 j_2", at("t", CH, PS) == j1 * j2)
Dl = KB(P("Delta_chipsi"))
check("printed Delta(chi, psi) = s^2 - 4t", Dl == s**2 - 4 * t)
S3 = B(P("S3"))
A3sq = Dl * (2**24 * ch**4 * ps**6)**2 / S3
A3num = A3sq.numerator()
check("Delta = (A_3/(2^24 chi^4 psi^6))^2 S_3 with A_3 a polynomial",
      A3sq.denominator() == 1 and A3num.is_square())
check("S_3 is squarefree and not a square", S3.is_squarefree() and not S3.is_square())

# 7. generic degree 2 of (u, v) -> (chi, psi), both preimages give the same curve
uv0 = (QQ(3), QQ(-5))
c0v, p0v = CH(*uv0), PS(*uv0)
Ruv = PolynomialRing(QQ, "u,v")
I = Ruv.ideal([CH.numerator() - c0v * CH.denominator(), PS.numerator() - p0v * PS.denominator()])
bad = Ruv(v * (v - 27) * Rq * (v - 2 * u - 9))
Isat = I.saturation(Ruv.ideal([bad]))[0]
check("fibre of (u, v) -> (chi, psi) over a random point has 2 points (counted with multiplicity)",
      Isat.dimension() == 0 and Isat.vector_space_dimension() == 2)
hv = [g for g in Isat.groebner_basis() if g.variables() == (Ruv.gen(1),)]
hp = hv[0].univariate_polynomial() if hv else None
Lf = NumberField(hp, "r") if hp is not None and hp.degree() == 2 and hp.is_irreducible() else None
if Lf is not None:
    I2 = Isat.change_ring(PolynomialRing(Lf, "u,v"))
    pts = [(p["u"], p["v"]) for p in [{str(k): val for k, val in d.items()} for d in I2.variety()]]
else:
    pts = [(p[Ruv.gen(0)], p[Ruv.gen(1)]) for p in Isat.variety()]
Js = [igusa_invariants(split3.normal_form(a_, b_)[0]) for a_, b_ in pts]
check("the two preimages define the same moduli point", len(pts) == 2 and weighted_equal(Js[0], Js[1]))

# 8. components of G_N^(3)
degs = {2: [12, 24], 3: [16, 36], 5: [4, 24, 56], 7: [52, 64]}
g1 = B(P("g1_N2"))
for N in (2, 3, 5, 7):
    Gs = symmetric_form(modular_polynomial(N))
    num = KB(Gs(s, t)).numerator()
    comps = sorted([h for h, e in num.factor() if h.degree() > 0 and h not in (ch, ps)], key=lambda h: h.degree())
    check("N=%d: components of G_N^(3) have degrees %s" % (N, [h.degree() for h in comps]),
          [h.degree() for h in comps] == degs[N])
    if N == 2:
        check("N=2: printed g_1 is the degree-12 component", any((g1 / h) in QQ for h in comps))
        h24 = [h for h in comps if h.degree() == 24][0]
        L = QuadraticField(-3, "w")
        fac = h24.change_ring(L).factor()
        check("N=2: the degree-24 cofactor splits over Q(sqrt(-3)) into two conjugate factors of degree 12",
              sorted(g.degree() for g, e in fac) == [12, 12])
    if N == 5:
        h4 = [h for h in comps if h.degree() == 4][0]
        check("N=5: the degree-4 component is chi^2 (chi + 48 psi)^2 = 2^14 psi^3",
              (h4 / (ch**2 * (ch + 48 * ps)**2 - 2**14 * ps**3)) in QQ)
        # Prop. prop-4: the rational family
        Tm = PolynomialRing(QQ, "m"); m = Tm.gen(); KM = Tm.fraction_field()
        um = 4 * (2 * m - 1) * (m + 1) / KM(m**2)
        vm = 16 * (m + 1)**3 / KM(m * (m**2 + 4))
        cm, pm = CH(um, vm), PS(um, vm)
        check("Prop. prop-4: (u(m), v(m)) lies on the degree-4 component", h4(cm, pm) == 0)
        j1m, j2m = j1(um, vm), j2(um, vm)
        check("Prop. prop-4: j_1(m), j_2(m) as printed",
              j1m == -4096 * (31 * m**2 + 57 * m + 1)**3 / KM(m * (11 * m - 4)**5)
              and j2m == -4096 * (m**2 - 3 * m + 1)**3 / KM(m**5 * (11 * m - 4)))
        check("Prop. prop-4: phi_5(j_1(m), j_2(m)) = 0", KM(Gs(j1m + j2m, j1m * j2m)) == 0)
        fm = split3.normal_form(um, vm)[0]
        dm = KM(fm.discriminant())
        ref = m**-36 * (11 * m - 4)**4 * (m - 2)**20 * (m + 1)**60 * (m**2 + 4)**-24
        check("Prop. prop-4: discriminant = const * m^-36 (11m-4)^4 (m-2)^20 (m+1)^60 (m^2+4)^-24",
              (dm / ref) in QQ and dm != 0)
        check("Prop. prop-4: j_2(m) is nonconstant", j2m.numerator().degree() > 0)
finish()


==> anc/C_prop9.log <==
[    1s] PASS  N=2: g_1 pulls back to a single non-degenerate (u, v) factor H_2 of degree 12
[    1s] PASS  N=2: under v = u^3 z the exceptional factor is u^9
[    1s] PASS  N=2: exceptional equation 2460375 z^3 + 1163484 z^2 + 146448 z + 64 (up to a scalar)
[    1s] PASS  N=2: under u = 9 + e, v = 27 + 9e/2 + e^2 z the exceptional factor is e^10 and the equation is 48 z^2 - 12 z + 1
[    1s] PASS  N=2: both exceptional polynomials are irreducible and separable
[    1s] PASS  N=2: H_2 is irreducible over Q
[  456s] PASS  N=2: geometric genus of H_2 modulo 32003 is 0
[  917s] PASS  N=2: geometric genus of H_2 modulo 10007 is 0
[  917s] PASS  N=2: geometric genus of H_2 over Q is 0
[  917s] PASS  N=2: j_2 has numerator and denominator of degrees 6 and 4 (< 12), so it is nonconstant on H_2
[  918s] PASS  N=3: phi_3(j_1, j_2) vanishes identically on the lambda-family
[  918s] PASS  N=3: J4/J2^2 is nonconstant and J10/J2^5 is nonzero
[  918s] PASS  N=3: at 31 integer lambda the Mestre conic has a rational point and gives a model over Q (31)
[ 1189s] PASS  N=7: (chi(t), psi(t)) lies on the degree-64 component
[ 1189s] PASS  N=7: t -> (chi, psi) has degree 1, so the degree-64 component is rational over Q (genus 0)
[ 1189s] PASS  N=7: small model factor0 is a birational model of the degree-52 component
[ 1189s] PASS  N=7: small model factor1 is a birational model of the degree-64 component
[ 1189s] PASS  N=7: Mestre conic nonsingular over Q(t)
[ 1190s] PASS  N=7: Mestre conic is definite for all real t outside a finite set (no real points, hence no Q-models)
[ 1190s] PASS  N=7: disc(H_1) = (s^2 - s + 1)(s^2 + 3s + 9) * square
[ 1191s] PASS  N=7: the quartic y^2 = (s^2-s+1)(s^2+3s+9) maps onto the factor0 model
[ 1191s] PASS  N=7: the map has degree 1 (deg_C(x/z) = deg_F0(x/z) = 13), so the degree-52 component has genus 1
[ 1191s] PASS  N=7: the Jacobian of the quartic is 21a1 = Y^2 = X(X-7)(X-16)
[ 1191s] PASS  N=7: rank 0 (proof=True) and torsion Z/2 x Z/4
[ 1191s] 0 failure(s)


==> anc/C_prop9.py <==
"""Prop. prop-5 ((3,3)-split Jacobians, N = 2, 3, 7).

N = 2: the degree-12 curve H_2(u, v); exceptional equations; geometric genus 0; j_2 nonconstant.
N = 3: the rational family in lambda; phi_3 identically zero; nonconstant J4/J2^2, nonzero J10;
       models over Q at many rational lambda (Mestre conic with a rational point).
N = 7: the two components (degrees 52, 64 in (chi, psi)); birational models; genus 0 / genus 1;
       real obstruction on the genus-0 component; rank 0 for the genus-1 component.
Data for N = 7 (data/n7/): the parametrization c(t), p(t) and the two small plane models.
"""
from common import *
from genus2 import igusa_invariants, igusa_clebsch_invariants, weighted_equal, split3, mestre_conic
try:
    from sage.all import singular
except ImportError:
    from sage.all__sagemath_singular import singular

R = PolynomialRing(QQ, "u,v"); u, v = R.gens(); K = R.fraction_field()
Rq = 4 * u**3 - u**2 * v - 18 * u * v + 4 * v**2 + 27 * v
CH, PS = split3.chi_psi(K(u), K(v))
B = PolynomialRing(QQ, "chi,psi"); ch, ps = B.gens(); KB = B.fraction_field()
s_cp, t_cp = split3.j_sum_product(KB(ch), KB(ps))
degen = [v, v - 27, Rq, v - 2 * u - 9, 4 * u - v - 9]


def component(N, deg):
    Gs = symmetric_form(modular_polynomial(N))
    num = KB(Gs(s_cp, t_cp)).numerator()
    return [h for h, e in num.factor() if h.degree() == deg][0], Gs


def at(f, x, y):
    f = KB(f)
    return f.numerator()(x, y) / f.denominator()(x, y)


# Igusa invariants along the family: the printed weighted representative in (chi, psi)
Jr = [line.split(" = ", 1) for line in open("data/printed_section4_2.txt") if line.split(" = ")[0] in ("J2", "J4", "J6", "J10")]
Jcp = {k: KB(sage_eval(e.strip().replace("^", "**"), locals={"chi": ch, "psi": ps})) for k, e in Jr}


def part2():
    g1, G2 = component(2, 12)
    num = R(K(at(g1, CH, PS)).numerator())
    H2 = [h for h, e in num.factor() if h.degree() > 0 and all((h / R(d)) not in QQ for d in degen)]
    check("N=2: g_1 pulls back to a single non-degenerate (u, v) factor H_2 of degree 12",
          len(H2) == 1 and H2[0].degree() == 12)
    H2 = H2[0]
    Rz = PolynomialRing(QQ, "U,Z"); U, Z = Rz.gens()
    h = Rz(H2(U, U**3 * Z))
    k = min(e[0] for e in h.exponents())
    check("N=2: under v = u^3 z the exceptional factor is u^9", k == 9)
    ex1 = (h // U**k)(0, Z).univariate_polynomial()
    check("N=2: exceptional equation 2460375 z^3 + 1163484 z^2 + 146448 z + 64 (up to a scalar)",
          (ex1 / PolynomialRing(QQ, "Z")([64, 146448, 1163484, 2460375])) in QQ)
    Re = PolynomialRing(QQ, "E,Z"); E, Zz = Re.gens()
    h2 = Re(H2(9 + E, 27 + QQ(9) / 2 * E + E**2 * Zz))
    k2 = min(e[0] for e in h2.exponents())
    ex2 = (h2 // E**k2)(0, Zz).univariate_polynomial()
    check("N=2: under u = 9 + e, v = 27 + 9e/2 + e^2 z the exceptional factor is e^10 and the equation is 48 z^2 - 12 z + 1",
          k2 == 10 and (ex2 / PolynomialRing(QQ, "Z")([1, -12, 48])) in QQ)
    check("N=2: both exceptional polynomials are irreducible and separable",
          ex1.is_irreducible() and ex2.is_irreducible() and ex1.is_squarefree() and ex2.is_squarefree())
    check("N=2: H_2 is irreducible over Q", len(H2.factor()) == 1 and H2.factor()[0][1] == 1)
    for p in (32003, 10007):
        Rp = PolynomialRing(GF(p), "u,v")
        check("N=2: geometric genus of H_2 modulo %d is 0" % p, Rp.ideal([Rp(H2)]).genus() == 0)
    check("N=2: geometric genus of H_2 over Q is 0", R.ideal([H2]).genus() == 0)
    j2 = split3.elliptic_j_invariants(K(u), K(v))[1]
    check("N=2: j_2 has numerator and denominator of degrees 6 and 4 (< 12), so it is nonconstant on H_2",
          (j2.numerator().degree(), j2.denominator().degree()) == (6, 4))



def part3():
    Tl = PolynomialRing(QQ, "lam"); lam = Tl.gen(); KL = Tl.fraction_field()
    xl = -(7 * lam**3 + 12 * lam**2 + 12 * lam) / KL(256)
    zl = -(3 * lam**4 + 88 * lam**3 + 264 * lam**2 + 96 * lam + 48) / KL(4096)
    cl = xl**4 / zl**3
    pl = 48 * xl**4 * (xl - zl) / zl**4
    chl, psl = 1 / cl, 1 / pl                      # chi = 1/c, psi = 1/p
    G3 = symmetric_form(modular_polynomial(3))
    check("N=3: phi_3(j_1, j_2) vanishes identically on the lambda-family",
          KL(G3(at(s_cp, chl, psl), at(t_cp, chl, psl))) == 0)
    JL = [at(Jcp[k], chl, psl) for k in ("J2", "J4", "J6", "J10")]
    check("N=3: J4/J2^2 is nonconstant and J10/J2^5 is nonzero",
          (JL[1] / JL[0]**2).numerator().degree() > 0 and JL[3] != 0)
    good = 0
    tried = 0
    for l0 in range(-12, 24):
        try:
            J0 = [f(QQ(l0)) for f in JL]
        except ZeroDivisionError:
            continue
        if J0[3] == 0 or J0[0] == 0:
            continue
        C = mestre_conic(J0)
        if not C.is_smooth():          # finitely many parameters with extra automorphisms
            continue
        tried += 1
        if C.has_rational_point():
            f = HyperellipticCurve_from_invariants(list(igusa_clebsch_invariants(J0)), reduced=False).hyperelliptic_polynomials()[0]
            if weighted_equal(igusa_invariants(f), J0):
                good += 1
    # the conic and point over Q(lambda) supplied with the paper (data/n3/, variable t = lambda)
    Tt3 = PolynomialRing(QQ, "t"); Kt3 = Tt3.fraction_field()
    A3 = PolynomialRing(Kt3, "u,v,w")
    rd = lambda fn: open("data/n3/" + fn).read()
    saved = A3(sage_eval(rd("prop9_descent_N3_mestre_conic.txt").replace("^", "**"),
                         locals=dict(zip(("u", "v", "w", "t"), A3.gens() + (Kt3.gen(),)))))
    pt = [Kt3(sage_eval(rd("prop9_descent_N3_mestre_point%d.txt" % k).replace("^", "**"), locals={"t": Kt3.gen()})) for k in range(3)]
    JLt = [Kt3(f.numerator()(Kt3.gen()) / f.denominator()(Kt3.gen())) for f in JL]
    M3 = mestre_conic(JLt)
    mine = A3(M3.defining_polynomial()(*A3.gens()))
    ex = next(iter(saved.dict()))
    check("N=3: the supplied conic is the Mestre conic of the family (up to a scalar)",
          saved == (saved.dict()[ex] / mine.dict()[ex]) * mine)
    check("N=3: the supplied point is a nonzero Q(lambda)-point on it, and the conic is nonsingular",
          any(pt) and saved(*pt) == 0 and M3.matrix().det() != 0)
    check("N=3: at %d integer lambda the Mestre conic has a rational point and gives a model over Q (%d)" % (tried, good),
          good == tried and tried > 20)



def part7():
    c64, G7 = component(7, 64)
    c52, _ = component(7, 52)
    Tt = PolynomialRing(QQ, "t"); t = Tt.gen(); KT = Tt.fraction_field()
    c7 = KT(sage_eval(open("data/n7/n7_resume_param_c.txt").read().replace("^", "**"), locals={"t": t}))
    p7 = KT(sage_eval(open("data/n7/n7_resume_param_p.txt").read().replace("^", "**"), locals={"t": t}))
    X7, Y7 = 1 / c7, 1 / p7
    check("N=7: (chi(t), psi(t)) lies on the degree-64 component", c64(X7, Y7) == 0)
    a0 = QQ(2) / 7
    g = gcd((X7 - X7(a0)).numerator(), (Y7 - Y7(a0)).numerator())
    check("N=7: t -> (chi, psi) has degree 1, so the degree-64 component is rational over Q (genus 0)", g.degree() == 1)
    # chart (x, z) <-> (c, p): c = x^4/z^3, p = 48 c (x/z - 1)
    A2 = PolynomialRing(QQ, "x,z"); xx, zz = A2.gens()
    cc, pp = 1 / KB(ch), 1 / KB(ps)
    r = 1 + pp / (48 * cc); z_ = cc / r**4; x_ = r * z_
    for k_, comp_ in ((0, c52), (1, c64)):
        fk = A2(sage_eval(open("data/n7/prop9_small_N7_factor%d.txt" % k_).read().replace("^", "**"), locals={"x": xx, "z": zz}))
        num = KB(fk(x_, z_)).numerator()
        check("N=7: small model factor%d is a birational model of the degree-%d component" % (k_, comp_.degree()),
              any((h / comp_) in QQ for h, e in num.factor()))
    # real obstruction on the genus-0 component
    JT = [at(Jcp[k], X7, Y7) for k in ("J2", "J4", "J6", "J10")]
    M = mestre_conic(JT).matrix()
    m1, m2, m3 = KT(M[0, 0]), KT(M[:2, :2].det()), KT(M.det())


    def positive_off_finite_set(fn):
        gg = fn.numerator() * fn.denominator()
        odd = Tt(1)
        for hh, e in gg.squarefree_decomposition():
            if e % 2:
                odd *= hh
        nroots = len(odd.real_roots()) if odd.degree() > 0 else 0
        return nroots == 0 and gg(QQ(1) / 3) > 0


    check("N=7: Mestre conic nonsingular over Q(t)", m3 != 0)
    check("N=7: Mestre conic is definite for all real t outside a finite set (no real points, hence no Q-models)",
          positive_off_finite_set(m2) and positive_off_finite_set(m1 * m3))
    # genus-one component
    S = PolynomialRing(QQ, "s"); s = S.gen(); KS = S.fraction_field()
    q4 = (s**2 - s + 1) * (s**2 + 3 * s + 9)
    Rr = PolynomialRing(KS, "r"); rr = Rr.gen()
    H1 = Rr(sage_eval(open("data/n7/n7_resume_resolvent_factor1.txt").read().replace("^", "**"), locals={"s": s, "r": rr}))
    dq = KS(H1.discriminant() / q4)
    check("N=7: disc(H_1) = (s^2 - s + 1)(s^2 + 3s + 9) * square", dq.numerator().is_square() and dq.denominator().is_square())
    Ly = KS.extension(PolynomialRing(KS, "y").gen()**2 - q4, "y"); y = Ly.gen()
    root = (-H1[1] + (dq.numerator().sqrt() / dq.denominator().sqrt()) * y) / (2 * H1[2])
    kk = s**2 * (s**6 + 224 * s**3 + 448)
    Den = (kk + 288) * root + 144 - kk
    f0 = A2(sage_eval(open("data/n7/prop9_small_N7_factor0.txt").read().replace("^", "**"), locals={"x": xx, "z": zz}))
    check("N=7: the quartic y^2 = (s^2-s+1)(s^2+3s+9) maps onto the factor0 model", f0(27 * root / Den, 27 / Den) == 0)
    Pm = PolynomialRing(QQ, "r,s"); r_, s_ = Pm.gens()
    den = lcm([cf.denominator() for cf in H1.coefficients()])
    Hp = sum(Pm((cf * den).numerator()(s_)) * r_**i for i, cf in enumerate(H1.list()))
    Lz = PolynomialRing(QQ, "lam,zz"); la, z2 = Lz.gens()
    hz = f0(la * z2, z2); mz = min(e[1] for e in hz.exponents()); hz = Lz(hz / z2**mz)
    check("N=7: the map has degree 1 (deg_C(x/z) = deg_F0(x/z) = %d), so the degree-52 component has genus 1"
          % hz.degree(z2), len(Hp.factor()) == 1 and Hp.degree(s_) == hz.degree(z2))
    a4, a3, a2, a1, a0q = [q4[k] for k in (4, 3, 2, 1, 0)]
    Iq = 12 * a4 * a0q - 3 * a3 * a1 + a2**2
    Jq = 72 * a4 * a2 * a0q + 9 * a3 * a2 * a1 - 27 * a4 * a1**2 - 27 * a0q * a3**2 - 2 * a2**3
    Ej = EllipticCurve([-27 * Iq, -27 * Jq]).minimal_model()
    check("N=7: the Jacobian of the quartic is 21a1 = Y^2 = X(X-7)(X-16)", Ej.is_isomorphic(EllipticCurve([0, -23, 0, 112, 0])))
    check("N=7: rank 0 (proof=True) and torsion Z/2 x Z/4", Ej.rank(proof=True) == 0 and Ej.torsion_subgroup().invariants() == (2, 4))


PARTS = sys.argv[1:] or ["2", "3", "7"]
for p in PARTS:
    {"2": part2, "3": part3, "7": part7}[p]()
finish()


==> anc/C_prop9_N3_N7.log <==
[    1s] PASS  N=3: phi_3(j_1, j_2) vanishes identically on the lambda-family
[    1s] PASS  N=3: J4/J2^2 is nonconstant and J10/J2^5 is nonzero
[    1s] PASS  N=3: the supplied conic is the Mestre conic of the family (up to a scalar)
[    1s] PASS  N=3: the supplied point is a nonzero Q(lambda)-point on it, and the conic is nonsingular
[    1s] PASS  N=3: at 31 integer lambda the Mestre conic has a rational point and gives a model over Q (31)
[  274s] PASS  N=7: (chi(t), psi(t)) lies on the degree-64 component
[  274s] PASS  N=7: t -> (chi, psi) has degree 1, so the degree-64 component is rational over Q (genus 0)
[  274s] PASS  N=7: small model factor0 is a birational model of the degree-52 component
[  274s] PASS  N=7: small model factor1 is a birational model of the degree-64 component
[  275s] PASS  N=7: Mestre conic nonsingular over Q(t)
[  276s] PASS  N=7: Mestre conic is definite for all real t outside a finite set (no real points, hence no Q-models)
[  276s] PASS  N=7: disc(H_1) = (s^2 - s + 1)(s^2 + 3s + 9) * square
[  276s] PASS  N=7: the quartic y^2 = (s^2-s+1)(s^2+3s+9) maps onto the factor0 model
[  276s] PASS  N=7: the map has degree 1 (deg_C(x/z) = deg_F0(x/z) = 13), so the degree-52 component has genus 1
[  276s] PASS  N=7: the Jacobian of the quartic is 21a1 = Y^2 = X(X-7)(X-16)
[  277s] PASS  N=7: rank 0 (proof=True) and torsion Z/2 x Z/4
[  277s] 0 failure(s)


==> anc/D_section5.log <==
[    0s] PASS  Prop. 10 (i): printed (alpha, beta, gamma, delta) for n = 2 = Shioda-Inose parameters (weighted)
[    1s] PASS  Prop. 10 (ii): printed (alpha, beta, gamma, delta) for n = 3 = Shioda-Inose parameters (weighted)
[    1s] PASS  Cor. 2: I2 = -8 delta/gamma, I4 = 4 alpha, I6 = (I2 I4 - 8 beta)/3, I10 = -4 gamma/243
[    1s] PASS  Cor. 2: Igusa weights (1,2,3,5) give surface weights (2,3,5,6)
[    1s] PASS  Lemma, n = 2: f1 has degree 5 and the j-sum 256 N/Delta has deg N = 3, deg Delta = 2 (nonconstant on f1)
[    1s] PASS  Lemma, n = 2: on f1 with j1 = 1728 the other j is 287496 (CM by Z[2i]); found [287496.0]
[    1s] PASS  Lemma, n = 3: m^2 - 3m + 1 = 0 gives j2 = 0 and j1 a root of H_{-75} (CM by Z[5 w])
[    1s] PASS  Corollary: no finite-order A != I in GL_2(Z) with A = I mod s, s = 3..6 (class representatives)
[    1s] 0 failure(s)


==> anc/D_section5.py <==
"""Section 5: Shioda-Inose surfaces (Prop. prop-10, Cor. cor-2), Lemma on Mordell-Weil ranks (CM examples),
and the GL_2(Z) step in the corollary on fields of definition.
Printed formulas are read from data/printed_section5.txt."""
import itertools
from common import *
from genus2 import (igusa_invariants, shioda_inose_parameters, invariants_from_shioda_inose, v4_curve,
                    split3, degree2_j_polynomial)

Pr = dict(line.strip().split(" = ", 1) for line in open("data/printed_section5.txt") if line.strip())


def same_surface(P, Q):
    """Equality of (alpha, beta, gamma, delta) up to the weighted scaling (t^2, t^3, t^5, t^6)."""
    w = (2, 3, 5, 6)
    lam = (P[1] / Q[1]) / (P[0] / Q[0])        # = t
    return all(P[k] == lam**w[k] * Q[k] for k in range(4))


# Prop. 10 (i): n = 2, in the dihedral invariants
Ruv = PolynomialRing(QQ, "u,v"); K2 = Ruv.fraction_field(); u, v = K2.gens()
S = PolynomialRing(QQ, "a,b").fraction_field(); a, b = S.gens()
J = igusa_invariants(v4_curve(a, b))
pr2 = [K2(sage_eval(Pr["n2_" + k].replace("^", "**"), locals={"u": u, "v": v})) for k in "abgd"]
sub = lambda e: e.numerator()(a * b, a**3 + b**3) / e.denominator()(a * b, a**3 + b**3)
check("Prop. 10 (i): printed (alpha, beta, gamma, delta) for n = 2 = Shioda-Inose parameters (weighted)",
      same_surface([sub(e) for e in pr2], shioda_inose_parameters(J)))
# Prop. 10 (ii): n = 3, in (chi, psi)
Kuv = PolynomialRing(QQ, "u,v").fraction_field(); U, V = Kuv.gens()
J3 = igusa_invariants(split3.normal_form(U, V)[0])
CH, PS = split3.chi_psi(U, V)
B = PolynomialRing(QQ, "chi,psi").fraction_field(); ch, ps = B.gens()
pr3 = [B(sage_eval(Pr["n3_" + k].replace("^", "**"), locals={"chi": ch, "psi": ps})) for k in "abgd"]
check("Prop. 10 (ii): printed (alpha, beta, gamma, delta) for n = 3 = Shioda-Inose parameters (weighted)",
      same_surface([e.numerator()(CH, PS) / e.denominator()(CH, PS) for e in pr3], shioda_inose_parameters(J3)))

# Cor. 2: inverse formulas and weights
Rg = PolynomialRing(QQ, "I2,I4,I6,I10,l"); I2, I4, I6, I10, l = Rg.gens()
P0 = shioda_inose_parameters((I2, I4, I6, I10))
check("Cor. 2: I2 = -8 delta/gamma, I4 = 4 alpha, I6 = (I2 I4 - 8 beta)/3, I10 = -4 gamma/243",
      tuple(Rg.fraction_field()(x) for x in invariants_from_shioda_inose(P0)) == (I2, I4, I6, I10))
Pl = shioda_inose_parameters((l * I2, l**2 * I4, l**3 * I6, l**5 * I10))
check("Cor. 2: Igusa weights (1,2,3,5) give surface weights (2,3,5,6)",
      all(Pl[k] == l**w * P0[k] for k, w in enumerate((2, 3, 5, 6))))

# Lemma (Mordell-Weil ranks): CM examples
Ru = PolynomialRing(QQ, "u,v"); uu, vv = Ru.gens()
f1 = Ru(sage_eval("-16*v^3-81216*v^2-892296*v-2460375+3312*u*v^2+707616*v*u+3805380*u+18360*v*u^2-1296162*u^2-1744*u^3*v-140076*u^3+801*u^4+256*u^5".replace("^", "**"), locals={"u": uu, "v": vv}))
D = uu**2 - 4 * vv + 18 * uu - 27
N = vv**2 - 2 * uu**3 + 54 * uu**2 - 9 * uu * vv - 27 * vv
check("Lemma, n = 2: f1 has degree 5 and the j-sum 256 N/Delta has deg N = 3, deg Delta = 2 (nonconstant on f1)",
      f1.degree() == 5 and N.degree() == 3 and D.degree() == 2 and (N / D) not in QQ)
Q = 1728**2 * D**2 - 256 * N * D * 1728 + 65536 * (uu**2 + 9 * uu - 3 * vv)**3
I = Ru.ideal([f1, Q])
CF = ComplexField(300)
others = set()
for pt in I.variety(ring=CF):
    if abs(D(pt[uu], pt[vv])) > 1e-30:
        z = 256 * N(pt[uu], pt[vv]) / D(pt[uu], pt[vv]) - 1728
        others.add(round(float(z.real())) if abs(z.imag()) < 1e-20 else None)
check("Lemma, n = 2: on f1 with j1 = 1728 the other j is 287496 (CM by Z[2i]); found %s" % sorted(others),
      others == {287496})
L = NumberField(PolynomialRing(QQ, "x")([1, -3, 1]), "m"); m = L.gen()
j1 = -4096 * (31 * m**2 + 57 * m + 1)**3 / (m * (11 * m - 4)**5)
j2 = -4096 * (m**2 - 3 * m + 1)**3 / (m**5 * (11 * m - 4))
check("Lemma, n = 3: m^2 - 3m + 1 = 0 gives j2 = 0 and j1 a root of H_{-75} (CM by Z[5 w])",
      j2 == 0 and hilbert_class_polynomial(-75)(j1) == 0 and all(x != 0 for x in (m, m + 1, m - 2, 11 * m - 4, m**2 + 4)))

# Corollary on fields of definition: finite-order A in GL_2(Z), A = I mod s (s >= 3) forces A = I
bad = []
for e in itertools.product(range(-2, 3), repeat=4):
    A = matrix(ZZ, 2, 2, e)
    if A.det() in (1, -1) and A != 1 and A**12 == 1:
        bad += [(e, s) for s in (3, 4, 5, 6) if (A - 1) % s == 0]
check("Corollary: no finite-order A != I in GL_2(Z) with A = I mod s, s = 3..6 (class representatives)", bad == [])
finish()


==> anc/README.md <==
# Ancillary files

**Paper:** L. Beshaj, A. Elezi, T. Shaska, *Isogenous components of Jacobian surfaces*, corrected version.
The original article appeared in Eur. J. Math. 6 (2020), no. 4, 1276–1302.

These scripts check the computational claims of the corrected version. Each script prints one line
per claim (`PASS` or `FAIL`), and exits with a nonzero status if anything fails.

## Requirements

- SageMath 10.4 or later, or passagemath 10.8 (`passagemath-schemes`, `passagemath-singular`,
  `passagemath-pari`, `passagemath-flint`).
- The genus 2 package `genus2` from https://github.com/sha-aims/genus2-ml. It supplies the Igusa invariants
  J2, …, J10, the loci, the dihedral invariants, the (3,3) normal form and the coordinates (χ, ψ).

```
git clone https://github.com/sha-aims/genus2-ml.git
export PYTHONPATH=$PWD/genus2-ml
cd anc
sage -python A_section4_1.py
sage -python B_section4_2.py
sage -python C_prop9.py
sage -python D_section5.py
```

The modular polynomials Φ_N are computed from the q-expansion of j in `common.py`, so no database
is needed.

## What is checked

| script | statements | approx. time |
|---|---|---|
| `A_section4_1.py` | (2,2)-split Jacobians: the quadratic for j₁, j₂ and its discriminant (Prop. 3), Prop. 5, Prop. 6 and its table (components of G_N for N = 2, 3, 5, 7, their degrees, absolute irreducibility, geometric genus 0, smooth rational points on v = 9u − 27, and the printed f₁, f₂, g₁, g₂), Prop. 7 (D₄ case: j, j′, φ₂ = 0, φ₃ as printed, degrees 18, 30, 42) | 3 min |
| `B_section4_2.py` | (3,3)-split Jacobians: discriminant of the normal form, the covers U_i, V_i and the curves E₁, E₂, the j-invariants, χ and ψ, the weighted Igusa representative in (χ, ψ), s, t, Δ(χ, ψ) = (A₃/(2²⁴χ⁴ψ⁶))² S₃, the degree 2 of (u, v) ↦ (χ, ψ), components of G_N^(3) (degrees 12, 24; 16, 36; 4, 24, 56; 52, 64), the printed g₁, the splitting over Q(√−3), and Prop. 8 (the family u(m), v(m)) | 6 min |
| `C_prop9.py` | Prop. 9. **N = 2:** the curve H₂, its exceptional equations, genus 0. **N = 3:** the λ-family, φ₃ = 0, the supplied Mestre conic and its Q(λ)-point, models over Q. **N = 7:** the two components, birational models, the real obstruction on the genus-0 component, and rank 0 of 21a1 for the genus-1 component | 20 min |
| `D_section5.py` | Prop. 10 (both parts), Cor. 2 (inverse formulas and weights), Lemma 6 (CM examples for n = 2, 3), and the GL₂(Z) step in Cor. 3 | 1 min |

Logs of a run with passagemath 10.8 are included (`*.log`). `C_prop9.log` is a full run; `C_prop9_N3_N7.log`
is a later run of the N = 3 and N = 7 parts that also includes the check of the supplied N = 3 conic and point.
Single parts can be run with `sage -python C_prop9.py 3 7`.

The formulas displayed in the paper are stored, in Sage syntax, in `data/printed_section4_2.txt` and
`data/printed_section5.txt`. The scripts compare them with independent computations.

`data/n3/` contains the Mestre conic of the N = 3 family over Q(λ) and a Q(λ)-rational point on it.
`data/n7/` contains the rational parametrization of the genus-0 N = 7 component, the two small plane
models of the N = 7 components, and the resolvent used for the genus-one component.


==> anc/common.py <==
"""Shared helpers for the ancillary verification scripts of
L. Beshaj, A. Elezi, T. Shaska, "Isogenous components of Jacobian surfaces" (corrected version).

Requires SageMath (tested with Sage 10.4 and passagemath 10.8) and the genus2 package
(https://github.com/sha-aims/genus2-ml).  Run each script with  sage -python <script>.
"""
import sys, time
try:
    from sage.all import *  # noqa
except ImportError:
    from sage.all__sagemath_schemes import *  # noqa
import genus2  # noqa: F401

T0 = time.time()


def say(*a):
    print("[%5.0fs] " % (time.time() - T0) + " ".join(str(x) for x in a), flush=True)


def check(name, cond):
    say(("PASS  " if cond else "FAIL  ") + name)
    if not cond:
        global FAILURES
        FAILURES.append(name)
    return cond


FAILURES = []


def finish():
    say("%d failure(s)" % len(FAILURES) + (": " + "; ".join(FAILURES) if FAILURES else ""))
    sys.exit(1 if FAILURES else 0)


def modular_polynomial(N):
    """Classical modular polynomial Phi_N(X, Y) from q-expansions of j (no database needed)."""
    M = N * (N + 1) + N * N + 60
    L = PowerSeriesRing(QQ, "q", default_prec=(N + 1) * N + M + 5)
    q = L.gen()
    E4 = 1 + 240 * sum(sigma(n, 3) * q**n for n in range((1), (N + 1) * N + M + 3))
    eta24 = prod((1 - q**n) for n in range(1, (N + 1) * N + M + 3))**24
    LS = LaurentSeriesRing(QQ, "q", default_prec=(N + 1) * N + M)
    qq = LS.gen()
    jq = LS(E4)**3 / (qq * LS(eta24))
    jqN = jq(qq**N)
    monos = [(a, b) for a in range(N + 1) for b in range(a, N + 1) if (a, b) != (N, N)]
    p1 = [LS(1)]
    p2 = [LS(1)]
    for _ in range(N + 1):
        p1.append(p1[-1] * jq)
        p2.append(p2[-1] * jqN)
    target = -(p1[N + 1] + p2[N + 1] - p1[N] * p2[N])
    cols = [p1[a] * p2[b] + (p1[b] * p2[a] if a != b else 0) for (a, b) in monos]
    lo = -(N * N + N) - N
    hi = lo + len(monos) + 40
    A = matrix(QQ, [[c[e] for c in cols] for e in range(lo, hi)])
    sol = A.solve_right(vector(QQ, [target[e] for e in range(lo, hi)]))
    assert A.rank() == len(monos)
    R = PolynomialRing(QQ, "X,Y")
    X, Y = R.gens()
    return X**(N + 1) + Y**(N + 1) - X**N * Y**N + sum(
        c * (X**a * Y**b + (X**b * Y**a if a != b else 0)) for c, (a, b) in zip(sol, monos))


def symmetric_form(P):
    """Write a symmetric P(X, Y) as G(e1, e2) with e1 = X + Y, e2 = X Y."""
    X, Y = P.parent().gens()
    E = PolynomialRing(QQ, "e1,e2")
    e1, e2 = E.gens()
    G, F = E(0), P
    while F != 0:
        a, b = F.lm().degrees()
        c = F.lc()
        G += c * e1**(a - b) * e2**b
        F -= c * (X + Y)**(a - b) * (X * Y)**b
    return G


==> anc/data/n3/prop9_descent_N3_mestre_conic.txt <==
(2464518970061164872*t^56 + 610723763451270419328*t^55 + 59778307118586734375040*t^54 + 2933899515569445022720512*t^53 + 77787288286916278239749376*t^52 + 1257729992785759641667577856*t^51 + 16976508282218680264026335232*t^50 + 183240048069783540144676823040*t^49 + 1705746583203113050216031295488*t^48 + 13743402630607593849070346108928*t^47 + 97630382030777194038898781257728*t^46 + 614574270426138492763201852932096*t^45 + 3458931460461174789476498494586880*t^44 + 17403963872797806611812586408116224*t^43 + 78562265121010353618805810151817216*t^42 + 318357684173686179209557855375982592*t^41 + 1154992774784246997192261317561942016*t^40 + 3751945237000862335915476468545617920*t^39 + 10878139317513730967316459770553040896*t^38 + 27967032701089943980716282175587090432*t^37 + 63426710892700341000551245610332717056*t^36 + 125867820626962426588299429025394196480*t^35 + 217008232795233193625097152685114654720*t^34 + 327193935799141985239761598395998797824*t^33 + 429388511070482351689902177411963813888*t^32 + 446391901371608481427731918479406661632*t^31 + 258321605642711224716390932921840566272*t^30 - 154803232132409838389576091101854433280*t^29 - 661191861102368098270302500590133968896*t^28 - 1177242897707456133291695077244874522624*t^27 - 1690108096652967604273512388942186414080*t^26 - 2065182589983378286877782276259532767232*t^25 - 2167612632573844930897438005504969277440*t^24 - 2041920869929213849478180189537612857344*t^23 - 1764411384999851203515736324130230763520*t^22 - 1369180050049916332800094820453427707904*t^21 - 936165315804335805927229868104614936576*t^20 - 556514461297854847737219097577662709760*t^19 - 267581373691889138653896990143438389248*t^18 - 73317716935204578392770702926302674944*t^17 + 34314877029238343086747441223983693824*t^16 + 76267637775801394802039009223496433664*t^15 + 78898929790593314962248171618985574400*t^14 + 63594991530495755644618901879519182848*t^13 + 43862200983793990332771157303860658176*t^12 + 26687006993956527069530378733701038080*t^11 + 14503615573307832116055601149879779328*t^10 + 7075187577761410316003698970040729600*t^9 + 3091510968401064834447334454952198144*t^8 + 1196230353633217956370647176561295360*t^7 + 400905966119441715294112048031465472*t^6 + 112674187950680105428718599922515968*t^5 + 25473644664079330451557326834892800*t^4 + 4393415519812611950471003850670080*t^3 + 536783063510179047645095412105216*t^2 + 41028004854281201093892642963456*t + 1465285887652900039067594391552)/317733228541125*u^2 + (314970827987290246848*t^56 + 54206943001913925522432*t^55 + 3199375516325375840947200*t^54 + 76442359227350194721599488*t^53 + 1168025914257253112018663424*t^52 + 35683938480742982595176546304*t^51 + 544479851341208845922016411648*t^50 + 7319095962122338589053400186880*t^49 + 77071826044839835484739377446912*t^48 + 682281250696257714397230147305472*t^47 + 5152501244834249951447224737595392*t^46 + 33511508279534818207776948055179264*t^45 + 189359940208069604047143667221135360*t^44 + 931439956658672156907169769928523776*t^43 + 3991276096684107035995391386435190784*t^42 + 14856492044676509603636738491309621248*t^41 + 47799259822882118938146286115544367104*t^40 + 132499560936005885143472251547796111360*t^39 + 314774245136146015360095448819726024704*t^38 + 635200582409912581302444168031311495168*t^37 + 1079193454390694654103105128432249339904*t^36 + 1529780417605503323491996695176360755200*t^35 + 1846746038005417183705558822188534988800*t^34 + 2321720206562387755465876382412466814976*t^33 + 4180394791558780058452656028931076390912*t^32 + 8879623288573977355005553747751010828288*t^31 + 17115746470288999399563562316596550565888*t^30 + 29928332782088203579384426585602832465920*t^29 + 47911860499067461549352761620456114487296*t^28 + 66542294634039193793040043070151116980224*t^27 + 78302844605986739159941786721176340398080*t^26 + 80700037904909312119841279693289456402432*t^25 + 75256915660822976678807016556643525591040*t^24 + 63070059016850207724828202181649072390144*t^23 + 47011865680311106098261331677030981304320*t^22 + 31721489639439400797409734393323977703424*t^21 + 19761864320391389382699688966594951643136*t^20 + 11441824584706608586928116056585142272000*t^19 + 6419648569181282026654080735996907880448*t^18 + 3878412073909235662486616265923802169344*t^17 + 2715673034609086730656911213216657309696*t^16 + 2108084456122488186840376347933221584896*t^15 + 1662904362279588364833973733504676003840*t^14 + 1252580729289863133349727435227505098752*t^13 + 869316644958815627413040678811859943424*t^12 + 545930298686052713977572289996463800320*t^11 + 308166889984148130083780397707739267072*t^10 + 155986058379945380639912495941681152000*t^9 + 70389078154048331739323139224770707456*t^8 + 27915994774261649309516037230312816640*t^7 + 9505586899260986632899990556558491648*t^6 + 2693639135600852185711894933895380992*t^5 + 610924629980746609936679859954647040*t^4 + 105441972475502686811304092416081920*t^3 + 12882793524244297143482289890525184*t^2 + 984672116502748826253423431122944*t + 35166861303669600937622265397248)/14297995284350625*u*v + (680934623253537908193408*t^56 + 93321173873702999898519552*t^55 + 4226007331965723502107248640*t^54 + 80678267217390395595748220928*t^53 + 1154624173121596777290952658944*t^52 + 12715563609953941496543576489984*t^51 + 116637871881212999463815240122368*t^50 + 901834691798905180768331952947200*t^49 + 6008019212893904382545359509225472*t^48 + 34756864548292182605224725244280832*t^47 + 175087982404916027031008695179804672*t^46 + 769201617344688183764626186482745344*t^45 + 2942474558400318482807198139128217600*t^44 + 9756398971139079442049816418588819456*t^43 + 28041460427237336802418743634405883904*t^42 + 70841468182695312184624636410910998528*t^41 + 164447956768663956309299603164410937344*t^40 + 383868525875193876262167845756196618240*t^39 + 974318784951148710099180827710612045824*t^38 + 2612298386999895405062034223591858372608*t^37 + 6730594937858803079333575572578510045184*t^36 + 15420033479146503391593121195946913300480*t^35 + 30188457516193669856323646893196228689920*t^34 + 49931097462023363964018397938135708205056*t^33 + 67731002684963338412194532457661618716672*t^32 + 64590478100804763088482244619921730306048*t^31 + 11989051013887427858140520062530342617088*t^30 - 102234057810073690012614487901084256829440*t^29 - 258658110613120004096744415227626414669824*t^28 - 429084503091898201672600747743375110701056*t^27 - 582140779615634219347685430275215164702720*t^26 - 669735948216598199754287186282221569835008*t^25 - 662317432512911927587130382271777194639360*t^24 - 580110080259079523303881664021770310516736*t^23 - 459973976097837384903194960551090197626880*t^22 - 328904605142846222555842215986655381159936*t^21 - 210203874487161981552265345243370093543424*t^20 - 119874060403871458837202002847421180149760*t^19 - 59868678584185575092448183873669339021312*t^18 - 24047819691620090937350485770697112027136*t^17 - 5165690358340492169515788067293735419904*t^16 + 3087959856407893305168198356228936564736*t^15 + 5541285731897242635140183366170029588480*t^14 + 5300121645580580188720080826053597069312*t^13 + 4075644825225037260242775121154166226944*t^12 + 2722019626542942034767951705850742046720*t^11 + 1614360489737998739472865565738042130432*t^10 + 853661751520453068693966905662871961600*t^9 + 399524817568922975623958539092608679936*t^8 + 162734766367956405996819253338927267840*t^7 + 56336583669932232592447751762170871808*t^6 + 16098586562312291046807260817902272512*t^5 + 3662890728141535734215903255231201280*t^4 + 632651834853016120867824554496491520*t^3 + 77296761145465782860893739343151104*t^2 + 5908032699016492957520540586737664*t + 211001167822017605625733592383488)/643409787795778125*v^2 + (1361869246507075816386816*t^56 + 186642347747405999797039104*t^55 + 8452014663931447004214497280*t^54 + 161356534434780791191496441856*t^53 + 2309248346243193554581905317888*t^52 + 25431127219907882993087152979968*t^51 + 233275743762425998927630480244736*t^50 + 1803669383597810361536663905894400*t^49 + 12016038425787808765090719018450944*t^48 + 69513729096584365210449450488561664*t^47 + 350175964809832054062017390359609344*t^46 + 1538403234689376367529252372965490688*t^45 + 5884949116800636965614396278256435200*t^44 + 19512797942278158884099632837177638912*t^43 + 56082920854474673604837487268811767808*t^42 + 141682936365390624369249272821821997056*t^41 + 328895913537327912618599206328821874688*t^40 + 767737051750387752524335691512393236480*t^39 + 1948637569902297420198361655421224091648*t^38 + 5224596773999790810124068447183716745216*t^37 + 13461189875717606158667151145157020090368*t^36 + 30840066958293006783186242391893826600960*t^35 + 60376915032387339712647293786392457379840*t^34 + 99862194924046727928036795876271416410112*t^33 + 135462005369926676824389064915323237433344*t^32 + 129180956201609526176964489239843460612096*t^31 + 23978102027774855716281040125060685234176*t^30 - 204468115620147380025228975802168513658880*t^29 - 517316221226240008193488830455252829339648*t^28 - 858169006183796403345201495486750221402112*t^27 - 1164281559231268438695370860550430329405440*t^26 - 1339471896433196399508574372564443139670016*t^25 - 1324634865025823855174260764543554389278720*t^24 - 1160220160518159046607763328043540621033472*t^23 - 919947952195674769806389921102180395253760*t^22 - 657809210285692445111684431973310762319872*t^21 - 420407748974323963104530690486740187086848*t^20 - 239748120807742917674404005694842360299520*t^19 - 119737357168371150184896367747338678042624*t^18 - 48095639383240181874700971541394224054272*t^17 - 10331380716680984339031576134587470839808*t^16 + 6175919712815786610336396712457873129472*t^15 + 11082571463794485270280366732340059176960*t^14 + 10600243291161160377440161652107194138624*t^13 + 8151289650450074520485550242308332453888*t^12 + 5444039253085884069535903411701484093440*t^11 + 3228720979475997478945731131476084260864*t^10 + 1707323503040906137387933811325743923200*t^9 + 799049635137845951247917078185217359872*t^8 + 325469532735912811993638506677854535680*t^7 + 112673167339864465184895503524341743616*t^6 + 32197173124624582093614521635804545024*t^5 + 7325781456283071468431806510462402560*t^4 + 1265303669706032241735649108992983040*t^3 + 154593522290931565721787478686302208*t^2 + 11816065398032985915041081173475328*t + 422002335644035211251467184766976)/643409787795778125*u*w + (613732472779026777866652672*t^56 + 50478166018502005266280562688*t^55 + 1127739565343829448945725521920*t^54 + 17294503061129941124751165161472*t^53 + 185247981616836690286396183904256*t^52 + 1535895898246060566762190274297856*t^51 + 10121728255203776250350813625188352*t^50 + 53504528058572028126925560065556480*t^49 + 225031157372225884001908537514262528*t^48 + 739810071364513673403504326678151168*t^47 + 1883945706065139839955602900420395008*t^46 + 4282735712983126829504389606325354496*t^45 + 15669249810809362975056970768145448960*t^44 + 95938695982552242528713291680651935744*t^43 + 542580670021807281543695852375843536896*t^42 + 2417844099958378735174846307868535160832*t^41 + 8550884994751868080047541173543172571136*t^40 + 24457562544952205951031910804713929441280*t^39 + 56770467218908589196301327029303326539776*t^38 + 104771789946679586791014138815759297544192*t^37 + 143741800803812701671242966292210181472256*t^36 + 110755043973883032588474860000582345687040*t^35 - 73817046417277495073012922521196995543040*t^34 - 394178575820959201186729323192428166905856*t^33 - 580874185837661907686031099475662232092672*t^32 - 131341457176171290171128877615248748576768*t^31 + 1521252036552552748680821644046461411786752*t^30 + 4951652414370525284129876157466588427059200*t^29 + 10300197050613350631667961594553084332212224*t^28 + 16405913269216909817374794043141937122246656*t^27 + 21250348200379747005793115397548921711493120*t^26 + 23513490322268680492243183483958119008043008*t^25 + 22852860273226398801807458595697162620764160*t^24 + 19508774976446110995344744425759070471847936*t^23 + 14567675268856298780041608042374384351969280*t^22 + 9592974799463135496505893786315426644361216*t^21 + 5613155116710624203891296450465854929240064*t^20 + 2893683847946821866765400015333699061022720*t^19 + 1296838629239373176008484006199493669158912*t^18 + 518676524888487318751335439371574639067136*t^17 + 219089499443044492718698780566528127401984*t^16 + 132908657950930209743689105679811770056704*t^15 + 111270207454675308185162257920075843502080*t^14 + 96046306396247821741209202111741100556288*t^13 + 75514643784537688679629831324519215661056*t^12 + 53040626391229247647830394984657405870080*t^11 + 33266568840498872414820484751260876013568*t^10 + 18529517158079650561632202601381285068800*t^9 + 9041967009207655001387406545881676120064*t^8 + 3791365538168229987277014799103463260160*t^7 + 1335351502663165089299893444439779049472*t^6 + 384848119464467255504235648778374217728*t^5 + 87845608233566203411481456417628487680*t^4 + 15183644036472386900827789307915796480*t^3 + 1855122267491178788661449744235626496*t^2 + 141792784776395830980492974081703936*t + 5064028027728422535017606217203712)/28953440450810015625*v*w + (96043568047150920384640960512*t^56 + 652786985639665810126358151168*t^55 - 6244402644047815159415937925120*t^54 - 179120448014320214457933721632768*t^53 - 1950281082508012048129464854052864*t^52 - 14385280364512950343839693575553024*t^51 - 78801547571361832152386899652640768*t^50 - 297703681035667763497002770041405440*t^49 - 369298656018999862992598852535058432*t^48 + 4889069405116869828703327119797649408*t^47 + 49115164391762662903838762496612630528*t^46 + 279304045966003477769172086431118524416*t^45 + 1163879951746979168597628181130898309120*t^44 + 3764538944395489177829451148430476836864*t^43 + 9493209232598440821050806959783832190976*t^42 + 17910828007963878860079766376041678897152*t^41 + 21650410995803073575494798199075893149696*t^40 + 4186313302312177037232776675519260262400*t^39 - 38837067761966797994694906883462863519744*t^38 - 23161591052601921713648653476118866690048*t^37 + 361686821912280812745612040258873957810176*t^36 + 1743089534698231712895835028719501741916160*t^35 + 4863813601346720684541966845091834274775040*t^34 + 9939156442014105164610123074549947683569664*t^33 + 15474019183356820493917081027396172217581568*t^32 + 16625740654529684789293054059233077490614272*t^31 + 5553464024293062430470399876547469484490752*t^30 - 23495947961274864263367594536328412727869440*t^29 - 69316220054606351657783751504993631397216256*t^28 - 124372392320105386570878194197373568851902464*t^27 - 175379003113961298380078186602817253990727680*t^26 - 205047939695823439174934570910457973704753152*t^25 - 202968133263910813880088262191298060002263040*t^24 - 173570598358931817813339432172891074969206784*t^23 - 129809667547709325451233424457902701485752320*t^22 - 84612172366789374511768645987432277867495424*t^21 - 47616629699779942608159331580090130603442176*t^20 - 23066937723926599483624245626901703132446720*t^19 - 9635760659953369896455461641544731331657728*t^18 - 3402687888306246140535740345336881515331584*t^17 - 858230117611216658715468316226935289020416*t^16 + 73739718450982944185180925487852095012864*t^15 + 355544030512175894381415007721459904675840*t^14 + 386739393228080146321356393175830786736128*t^13 + 329880531865725537900908744035617038401536*t^12 + 248502156016129735426158093738640807034880*t^11 + 167542056614978969679239649981706228727808*t^10 + 99521386628870793306470340072114959155200*t^9 + 50976848501060823178198421228065111670784*t^8 + 22062580101033037383782205108436032552960*t^7 + 7911749983487739578286245079524743053312*t^6 + 2299980968600637155310582227562563371008*t^5 + 526691033950413295210687408258248867840*t^4 + 91101864218834321404966735847494778880*t^3 + 11130733604947072731968698465413758976*t^2 + 850756708658374985882957844490223616*t + 30384168166370535210105637303222272)/1302904820286450703125*w^2

==> anc/data/n3/prop9_descent_N3_mestre_point0.txt <==
(-41579756089384/159464612925*t^85 - 6757026747128458202093844177021004820336/1019283528912744896262760673693744775*t^84 - 121573752998334112301499328916549548526848/1109886509260544442597228289133188755*t^83 - 458403817286840979809317682129178158931272192/349614250417071499418126911076954457825*t^82 - 2624311341942058936762177466341859296450266752/209768550250242899650876146646172674695*t^81 - 6802570902433171289109501599125270293118945024/69922850083414299883625382215390891565*t^80 - 31470254353062920430783575993339205639779590144/49944892916724499916875273010993493975*t^79 - 3572542971046930311744058052066890356357703155712/1048842751251214498254380733230863373475*t^78 - 110014609179042633401667922945137317224405078016/7134984702389214273839324715856213425*t^77 - 4030083057873103907993438159894617420920120844288/69922850083414299883625382215390891565*t^76 - 949023380884911150493127967400535689988275437568/5549432546302722212986141445665943775*t^75 - 39257514279804860871546108104322355531506208735232/116538083472357166472708970358984819275*t^74 + 10822733596620097953739192592119342855490707324928/116538083472357166472708970358984819275*t^73 + 585827938616847883541068966543998190433343295062016/116538083472357166472708970358984819275*t^72 + 405776555571796518729092491732854152333592620957696/12948675941373018496967663373220535475*t^71 + 1088991105473316131317100540149335350757308588097536/7769205564823811098180598023932321285*t^70 + 6751938454835824985267515338909385444799406271889408/12948675941373018496967663373220535475*t^69 + 41133156269222798051067595677198700060359705755648/24664144650234320946605073091848639*t^68 + 6561403993899508624468062022446505033228103337377792/1438741771263668721885295930357837275*t^67 + 42308377125575176511641742414159338844177753498976256/4316225313791006165655887791073511825*t^66 + 17674648758145055538713699028904559421896344117182464/1438741771263668721885295930357837275*t^65 - 8198077380199765894633711829528256539314747586117632/479580590421222907295098643452612425*t^64 - 9375680590668457790740967267556601601106957196853248/53286732269024767477233182605845825*t^63 - 63768807507266810376926141033783766762405155934568448/95916118084244581459019728690522485*t^62 - 30044012468014635335555925395383407995087519288918016/17762244089674922492411060868615275*t^61 - 461774037983863652974147199788851876618990136875548672/159860196807074302431699547817537475*t^60 - 83605524865632812414792241664697817541989798579798016/53286732269024767477233182605845825*t^59 + 13342528931097830465985650717563428629919077672943616/1522478064829279070778090931595595*t^58 + 652769513730820919111442126683605390299729569698021376/17762244089674922492411060868615275*t^57 + 1458763848048359756756421485463410743461014409347858432/17762244089674922492411060868615275*t^56 + 1890903049139289903149877395115132102644399489761148928/17762244089674922492411060868615275*t^55 + 717268754746971354307323397175529197776997162938269696/17762244089674922492411060868615275*t^54 - 2450871570046710179374385459387664031834283793759338496/17762244089674922492411060868615275*t^53 - 6294103198297208542613288782380631430021497391192997888/17762244089674922492411060868615275*t^52 - 12792552451075663058550445567541017206424595567128608768/17762244089674922492411060868615275*t^51 - 43213071804538251052532883144235292335879673408812744704/17762244089674922492411060868615275*t^50 - 96697626252959485518215030450038525493479314698979508224/17762244089674922492411060868615275*t^49 - 40283286901066849225301561588146509761326505977159090176/17762244089674922492411060868615275*t^48 + 193309725832261849183192280279986222153493364907437981696/17762244089674922492411060868615275*t^47 + 141105994395581001646591639704202831046678115822700855296/17762244089674922492411060868615275*t^46 - 488645477921294083913578662469964449722922920137459761152/17762244089674922492411060868615275*t^45 + 80865909781578234213388640462647016104902472622143438848/17762244089674922492411060868615275*t^44 + 621006151914477857306013315289988618394011399302460473344/3552448817934984498482212173723055*t^43 + 2554241643298071581311370565870112129893984868049105190912/17762244089674922492411060868615275*t^42 - 975821966808509016476239918701833747612182272689251024896/3552448817934984498482212173723055*t^41 - 3051396806036519712774985984504369259059589473173365587968/17762244089674922492411060868615275*t^40 + 2441353852326147213776994085891471509700239047626391027712/3552448817934984498482212173723055*t^39 + 6589244693116365186633634301215710032294570963182641217536/17762244089674922492411060868615275*t^38 - 22071318135972711139330008081539417447391240619588388388864/17762244089674922492411060868615275*t^37 - 2704475374871610450706515304488855436440744811445146877952/2537463441382131784630151552659325*t^36 + 15268169157887925899922189920346318364722382439976152334336/17762244089674922492411060868615275*t^35 + 591935757585014543186366062898917964531670998146986541056/710489763586996899696442434744611*t^34 - 19021994366827838446009865033588684163008966237670403473408/17762244089674922492411060868615275*t^33 - 23410802628403091204863578606257171839959073363385949093888/17762244089674922492411060868615275*t^32 + 121447037786555782960928909915008253855995647685319196672/362494777340304540661450221808475*t^31 + 20818627315931144771379456675169709614827641815807196921856/17762244089674922492411060868615275*t^30 + 9058689043747080765282676634531386506061165103536209395712/17762244089674922492411060868615275*t^29 - 1277801615771703236207258738008762256450849526441421307904/17762244089674922492411060868615275*t^28 + 561812123432024192889248545456715939460174294890198335488/3552448817934984498482212173723055*t^27 + 7896637631503721084702293583670886742734168190947858317312/17762244089674922492411060868615275*t^26 + 765863287180021567778347120004340324508095204549854232576/3552448817934984498482212173723055*t^25 - 3800865568762433063526979845594984548297537715585341718528/17762244089674922492411060868615275*t^24 - 141300226528483946449425118442394987969184664714018291712/362494777340304540661450221808475*t^23 - 5186547760361219003732347944323001167727959260514664579072/17762244089674922492411060868615275*t^22 - 98391768793287070759087337022535679542165050741900705792/710489763586996899696442434744611*t^21 - 816183390095758960960112033117157989371211888068329996288/17762244089674922492411060868615275*t^20 + 12327495343968664784745166995649593996117233819606581248/2537463441382131784630151552659325*t^19 + 811800345253403407403102394073732300511115328302782349312/17762244089674922492411060868615275*t^18 + 25510255101403016123129773363299068334939603154369511424/362494777340304540661450221808475*t^17 + 1181081911262172796515042978977613761513922806478475886592/17762244089674922492411060868615275*t^16 + 741217500574643736666284101531124288149517669052387950592/17762244089674922492411060868615275*t^15 + 37886153905050763272756140078244112699737123269998804992/2537463441382131784630151552659325*t^14 - 3994605976029878314748606308153287822142422662101598208/2537463441382131784630151552659325*t^13 - 122761023968032160658004658242545320796965137243730608128/17762244089674922492411060868615275*t^12 - 21400675848050252499859627007905779490841508835925950464/3552448817934984498482212173723055*t^11 - 62822483288211469721374903266242358587171841550646771712/17762244089674922492411060868615275*t^10 - 28621678390253726583566538352614472238483015055496445952/17762244089674922492411060868615275*t^9 - 10588265052592815480098449502810589807385021404860645376/17762244089674922492411060868615275*t^8 - 461765636350613185808329904061566148133168768798949376/2537463441382131784630151552659325*t^7 - 815704303675380282550242885216673167966892955478786048/17762244089674922492411060868615275*t^6 - 168644007557396639842878107661993240477448413187670016/17762244089674922492411060868615275*t^5 - 5598137463301617755309603672650521854624475578892288/3552448817934984498482212173723055*t^4 - 719446301920018231908835975230968261883015827816448/3552448817934984498482212173723055*t^3 - 48009803668321272672012233850966715471314913591296/2537463441382131784630151552659325*t^2 - 20248580871536282636193005250903164918528313655296/17762244089674922492411060868615275*t - 587262169635434843772862366394000552262352502784/17762244089674922492411060868615275)/(t^56 + 34985673673393/1780953101345*t^55 + 389029711234272/1780953101345*t^54 + 56600212057434704/32150890197965*t^53 + 5988465034655801536/610866913761335*t^52 + 96198401067591936/2493334341883*t^51 + 2782443881147009422848/29932478774305415*t^50 - 4485974516594547485952/293338291988193067*t^49 - 177849178627234099355136/209527351420137905*t^48 - 28144182736078589518557696/10266840219586757345*t^47 - 1219598592259461977138356224/503075170759751109905*t^46 + 6554948892560529297245171712/503075170759751109905*t^45 + 1306942374837415608678924288/45734106432704646355*t^44 - 6764474416987035439347695616/45734106432704646355*t^43 - 65204073857303307655256604672/71867881537107301415*t^42 - 789253293944404883419207630848/503075170759751109905*t^41 + 1253956335144968409099978866688/503075170759751109905*t^40 + 8052282707670391949709822590976/503075170759751109905*t^39 + 2203363609597064570615132848128/100615034151950221981*t^38 - 13678516597877853834492789129216/503075170759751109905*t^37 - 12082868690687362705667055943680/100615034151950221981*t^36 - 1837303333442541476509655236608/26477640566302689995*t^35 + 135325899932787802583109124227072/503075170759751109905*t^34 + 222568497465223074077888005275648/503075170759751109905*t^33 - 165455621683238456216094460870656/503075170759751109905*t^32 - 704885460512976143549130357080064/503075170759751109905*t^31 - 24528490447502317301912926420992/71867881537107301415*t^30 + 1517452219501301708914102458384384/503075170759751109905*t^29 + 1662082150048014276641023038849024/503075170759751109905*t^28 - 1742804192985866232464049577132032/503075170759751109905*t^27 - 691167964568845305981433773293568/71867881537107301415*t^26 - 1579023869630812898893104421011456/503075170759751109905*t^25 + 5321724675031357897123580665135104/503075170759751109905*t^24 + 5032359618294855614738786169126912/503075170759751109905*t^23 - 395387596961892238993548550078464/45734106432704646355*t^22 - 8657170030431653692250334852808704/503075170759751109905*t^21 + 2529968273087844274674348192694272/503075170759751109905*t^20 + 17362353655073714882324680679620608/503075170759751109905*t^19 + 16275196365858792742984344127143936/503075170759751109905*t^18 - 14997217125791181939313987289088/9146821286540929271*t^17 - 15451891588327954243139081418571776/503075170759751109905*t^16 - 15355568591547692929102094366932992/503075170759751109905*t^15 - 5851560257465957474660608483786752/503075170759751109905*t^14 + 407576081324102998838521444171776/100615034151950221981*t^13 + 4164457020431331010889636282105856/503075170759751109905*t^12 + 578183453679218487950365798957056/100615034151950221981*t^11 + 1241700103929094984846056559214592/503075170759751109905*t^10 + 50669779967344459624617099657216/71867881537107301415*t^9 + 64420508621809380716066749022208/503075170759751109905*t^8 + 300736572970427563356809330688/26477640566302689995*t^7)

==> anc/data/n3/prop9_descent_N3_mestre_point1.txt <==
(-614809546/131246595*t^85 - 33219390153650773796715708505209596/93212942744649739027230057036465*t^84 - 474040297608398218400131005489788103104/73992433950702962839815219275545917*t^83 - 722337490414332658042872844935951547839616/7769205564823811098180598023932321285*t^82 - 4133677038120878005191208312129540251450848/4661523338894286658908358814359392771*t^81 - 10610654083488916370180139091406215565065024/1553841112964762219636119604786464257*t^80 - 28742534525113059846841240922162412999673856/863245062758201233131177558214702365*t^79 - 25215050421792523611040046522723422550093824/475665646825947618255954981057080895*t^78 + 8786494213398183761412536094847527649523504128/7769205564823811098180598023932321285*t^77 + 23679781477855685905142381251493508934336464896/1553841112964762219636119604786464257*t^76 + 966834574576355079806016785296613161469554720768/7769205564823811098180598023932321285*t^75 + 1964331375798732625118168105708910254442527719424/2589735188274603699393532674644107095*t^74 + 1061411075746541308441552343416120900850804473856/287748354252733744377059186071567455*t^73 + 36481714499837639424059953589310407354120909651968/2589735188274603699393532674644107095*t^72 + 33745520096651422795448833506108511494896391553024/863245062758201233131177558214702365*t^71 + 8166652988935024265036521834040466279342212644864/172649012551640246626235511642940473*t^70 - 226584604439656856694422755328101978354111760171008/863245062758201233131177558214702365*t^69 - 43942681585355570445098952664742866475405763411968/19183223616848916291803945738104497*t^68 - 1034392751818686858822027623166934482897369460375552/95916118084244581459019728690522485*t^67 - 1183523969895785228416997113898674911466051877208064/31972039361414860486339909563507495*t^66 - 3059187959154920959668255578583503519925751060103168/31972039361414860486339909563507495*t^65 - 1812191168251630849953596359771226366996998799753216/10657346453804953495446636521169165*t^64 - 2368919103801993719828822599181378949795326279548928/31972039361414860486339909563507495*t^63 + 1716778472274873552708889005316647804656179069583360/2131469290760990699089327304233833*t^62 + 13137997410518823405973149124915206950815732049379328/3552448817934984498482212173723055*t^61 + 35185305600218438992874700184259712302190977261502464/3552448817934984498482212173723055*t^60 + 60286184530281596711540526280838372606094910943133696/3552448817934984498482212173723055*t^59 + 8686993820427108780666737388806158078535166414815232/710489763586996899696442434744611*t^58 - 108341948326107725964464568903985841476990412928319488/3552448817934984498482212173723055*t^57 - 514462196325411039989595964398147618807148747451006976/3552448817934984498482212173723055*t^56 - 153704548959647839905757652006307848284757919333875712/507492688276426356926030310531865*t^55 - 1330072416504614904014769767837306047026983799575543808/3552448817934984498482212173723055*t^54 - 1246913159227493649019821913457047208064648393441411072/3552448817934984498482212173723055*t^53 - 989604160035919236863243263912492569379240803739631616/3552448817934984498482212173723055*t^52 + 1565890717656480125758824788268935226110908345419300864/3552448817934984498482212173723055*t^51 + 15730366325871700795055400582083704873057338265731858432/3552448817934984498482212173723055*t^50 + 46835001362618688902142164206885414725387219389311352832/3552448817934984498482212173723055*t^49 + 35362545451920810374437364536677786809811777994534944768/3552448817934984498482212173723055*t^48 - 51013759992201019249567202180555455873615714003848265728/3552448817934984498482212173723055*t^47 + 22301323620110991663985086087847111791577847323365998592/3552448817934984498482212173723055*t^46 + 190014367089943809978803052069451132857773055551666651136/3552448817934984498482212173723055*t^45 - 277995682533215165287993580907783998432471317647514927104/3552448817934984498482212173723055*t^44 - 26005232853552184827393617057068382828051466351412248576/101498537655285271385206062106373*t^43 - 481578942561095899286832189877621471610428767714574073856/3552448817934984498482212173723055*t^42 + 1140400138513514393226570267620809184009533404764700672/101498537655285271385206062106373*t^41 + 87739707702089272802204717525598834877090681951642189824/3552448817934984498482212173723055*t^40 - 7938982916691669918429623364873184928978610297860259840/101498537655285271385206062106373*t^39 - 1933693520455277155164451875204479602778496118921843703808/3552448817934984498482212173723055*t^38 + 929998311111735393599406938347282331250347131537742364672/3552448817934984498482212173723055*t^37 + 9128287034557177817753304444155161087071159685252814733312/3552448817934984498482212173723055*t^36 + 5401763119789160247058081079754984239870832075629502922752/3552448817934984498482212173723055*t^35 - 1657418047860557372347813024370701849789992708317852467200/710489763586996899696442434744611*t^34 - 4404600533461880580222152681005517130188298218937186779136/3552448817934984498482212173723055*t^33 + 11001542826654630658069194533587522426182483193806710636544/3552448817934984498482212173723055*t^32 + 7143849558301567363451196840322990778822560728130409988096/3552448817934984498482212173723055*t^31 - 1341065537020506817125968434839185271831483614446133182464/507492688276426356926030310531865*t^30 - 12061529421837938596931405094511827184922618213054615126016/3552448817934984498482212173723055*t^29 - 2772466531190833722742987832423436194577334605068472680448/3552448817934984498482212173723055*t^28 + 333130308319477392985451862392635542269630578339520446464/710489763586996899696442434744611*t^27 - 470595695047040395657470335597897301541441159870436868096/3552448817934984498482212173723055*t^26 - 225690050105628156232436728780937438381160035093462384640/710489763586996899696442434744611*t^25 + 1609607550362078988006716402981081164892271993323828281344/3552448817934984498482212173723055*t^24 + 3781030782115784881969663075436254752636588718479705636864/3552448817934984498482212173723055*t^23 + 3265020703375723551751980059739112127526058860395265785856/3552448817934984498482212173723055*t^22 + 276994167570806673272956141501855386144016975240491958272/710489763586996899696442434744611*t^21 - 170997154077889721108048384915544684387546941698842034176/3552448817934984498482212173723055*t^20 - 941923634267697440744314619826811449358955107517661708288/3552448817934984498482212173723055*t^19 - 159221992584443102090101345365173687919020544799222530048/507492688276426356926030310531865*t^18 - 897489429667465321206418636353241186250747986143816450048/3552448817934984498482212173723055*t^17 - 69787906811572918723669639845209397280954088659529760768/507492688276426356926030310531865*t^16 - 110234865068371488281238863436718669573114475709481353216/3552448817934984498482212173723055*t^15 + 96431898709845959670707409328835226541385958599235207168/3552448817934984498482212173723055*t^14 + 135441775548063993134354505867974238744061886836714242048/3552448817934984498482212173723055*t^13 + 92101639371358623649602628236050305572684632971536236544/3552448817934984498482212173723055*t^12 + 1174551148169809484949478204548785089115108285192601600/101498537655285271385206062106373*t^11 + 11338812583618598625378751050508994035875400024489721856/3552448817934984498482212173723055*t^10 + 519306886169161994844158075920656044691307038303584256/3552448817934984498482212173723055*t^9 - 193683093890959873132329165035129899842798078966890496/507492688276426356926030310531865*t^8 - 854954337560367904986197490460775557320298454071640064/3552448817934984498482212173723055*t^7 - 45591293387554348910490864479812205477959538854330368/507492688276426356926030310531865*t^6 - 85219313315129664443288588334913845926829540960632832/3552448817934984498482212173723055*t^5 - 3371413761371368278303634063692318145224635477655552/710489763586996899696442434744611*t^4 - 487207189740137262880520092617843170446692474421248/710489763586996899696442434744611*t^3 - 34887316654513578771040314173968437612057987121152/507492688276426356926030310531865*t^2 - 15186435653652211977144753938177373688896235241472/3552448817934984498482212173723055*t - 440446627226576132829646774795500414196764377088/3552448817934984498482212173723055)/(t^56 + 34985673673393/1780953101345*t^55 + 389029711234272/1780953101345*t^54 + 56600212057434704/32150890197965*t^53 + 5988465034655801536/610866913761335*t^52 + 96198401067591936/2493334341883*t^51 + 2782443881147009422848/29932478774305415*t^50 - 4485974516594547485952/293338291988193067*t^49 - 177849178627234099355136/209527351420137905*t^48 - 28144182736078589518557696/10266840219586757345*t^47 - 1219598592259461977138356224/503075170759751109905*t^46 + 6554948892560529297245171712/503075170759751109905*t^45 + 1306942374837415608678924288/45734106432704646355*t^44 - 6764474416987035439347695616/45734106432704646355*t^43 - 65204073857303307655256604672/71867881537107301415*t^42 - 789253293944404883419207630848/503075170759751109905*t^41 + 1253956335144968409099978866688/503075170759751109905*t^40 + 8052282707670391949709822590976/503075170759751109905*t^39 + 2203363609597064570615132848128/100615034151950221981*t^38 - 13678516597877853834492789129216/503075170759751109905*t^37 - 12082868690687362705667055943680/100615034151950221981*t^36 - 1837303333442541476509655236608/26477640566302689995*t^35 + 135325899932787802583109124227072/503075170759751109905*t^34 + 222568497465223074077888005275648/503075170759751109905*t^33 - 165455621683238456216094460870656/503075170759751109905*t^32 - 704885460512976143549130357080064/503075170759751109905*t^31 - 24528490447502317301912926420992/71867881537107301415*t^30 + 1517452219501301708914102458384384/503075170759751109905*t^29 + 1662082150048014276641023038849024/503075170759751109905*t^28 - 1742804192985866232464049577132032/503075170759751109905*t^27 - 691167964568845305981433773293568/71867881537107301415*t^26 - 1579023869630812898893104421011456/503075170759751109905*t^25 + 5321724675031357897123580665135104/503075170759751109905*t^24 + 5032359618294855614738786169126912/503075170759751109905*t^23 - 395387596961892238993548550078464/45734106432704646355*t^22 - 8657170030431653692250334852808704/503075170759751109905*t^21 + 2529968273087844274674348192694272/503075170759751109905*t^20 + 17362353655073714882324680679620608/503075170759751109905*t^19 + 16275196365858792742984344127143936/503075170759751109905*t^18 - 14997217125791181939313987289088/9146821286540929271*t^17 - 15451891588327954243139081418571776/503075170759751109905*t^16 - 15355568591547692929102094366932992/503075170759751109905*t^15 - 5851560257465957474660608483786752/503075170759751109905*t^14 + 407576081324102998838521444171776/100615034151950221981*t^13 + 4164457020431331010889636282105856/503075170759751109905*t^12 + 578183453679218487950365798957056/100615034151950221981*t^11 + 1241700103929094984846056559214592/503075170759751109905*t^10 + 50669779967344459624617099657216/71867881537107301415*t^9 + 64420508621809380716066749022208/503075170759751109905*t^8 + 300736572970427563356809330688/26477640566302689995*t^7)

==> anc/data/n3/prop9_descent_N3_mestre_point2.txt <==
(t^71 + 5941706378473484220595783498/44743373288373184528829061*t^70 + 15961497969634502936909609784308/2818832517167510625316230843*t^69 + 823657958554590489393056680138936/8456497551502531875948692529*t^68 + 108567156908205377273394958989873904/76108477963522786883538232761*t^67 + 397039488720680804164376873144785568/25369492654507595627846077587*t^66 + 414365840224955424038178201521259200/2818832517167510625316230843*t^65 + 87772075684917386210478441490887216256/76108477963522786883538232761*t^64 + 199077722827847542995234991105120851968/25369492654507595627846077587*t^63 + 386018876391863691443756906180465299456/8456497551502531875948692529*t^62 + 2737524837514446910313688049110654976/11961099789961148339389947*t^61 + 8149355242435342874077497316960426246144/8456497551502531875948692529*t^60 + 27845213302175917703227248849510732759040/8456497551502531875948692529*t^59 + 67143010600864501405595977054227486408704/8456497551502531875948692529*t^58 + 13161371599583108026291605256835658809344/2818832517167510625316230843*t^57 - 230052814202938680880310413155931890384896/2818832517167510625316230843*t^56 - 554801247258641441329027032202822911524864/939610839055836875105410281*t^55 - 2485105409911760152801819818637903983542272/939610839055836875105410281*t^54 - 955109790729258191323595859843314518851584/104401204339537430567267809*t^53 - 7923660106656320599403919916546492393848832/313203613018612291701803427*t^52 - 5630430503485050820154012073369557629140992/104401204339537430567267809*t^51 - 8019718666310848734994319242996699254226944/104401204339537430567267809*t^50 - 199928181859338410245493467083975639957504/104401204339537430567267809*t^49 + 43243635279650947070925845309183640037490688/104401204339537430567267809*t^48 + 163943577845340099558129764096775638520692736/104401204339537430567267809*t^47 + 401777549540821526028846584375669820355510272/104401204339537430567267809*t^46 + 100828328907633584784731697995849106148294656/14914457762791061509609687*t^45 + 117760142477472232511729313740991979409375232/14914457762791061509609687*t^44 + 8447287532047003947861263434572379094777856/2130636823255865929944241*t^43 - 1032960000857307525450719235618779127512825856/104401204339537430567267809*t^42 - 4530025230875647356051849742638160689387012096/104401204339537430567267809*t^41 - 12301399886163000117448575535016720910533001216/104401204339537430567267809*t^40 - 36294102516250494556446043007306096581804032/147667898641495658510987*t^39 - 31367795633144242826713796971140934770786041856/104401204339537430567267809*t^38 - 19059934836841681504824491229758455061095120896/104401204339537430567267809*t^37 - 32911009652898231313776840443706839258042990592/104401204339537430567267809*t^36 - 64752781975234848930201528144815327284574552064/104401204339537430567267809*t^35 + 29179000605376451857325628323784194150765690880/104401204339537430567267809*t^34 + 25568059548736467427914610856622677045425471488/14914457762791061509609687*t^33 + 106407046483775522270559093639691134813830381568/104401204339537430567267809*t^32 - 13910022847384069203247392407087912270054817792/104401204339537430567267809*t^31 + 152631154856391740204259540186343108363079909376/104401204339537430567267809*t^30 + 45549759061864253872433834399806636270345519104/14914457762791061509609687*t^29 + 180040699026256196894610525623049388538739032064/104401204339537430567267809*t^28 + 7018487127978998130395219498996125443601465344/104401204339537430567267809*t^27 - 6385704113797159843623569127124751180328075264/104401204339537430567267809*t^26 - 19711525050345229863612021389601465550025785344/104401204339537430567267809*t^25 - 97633597885908996073796755042103928103372849152/104401204339537430567267809*t^24 - 141425729366619790812359966438640034640855826432/104401204339537430567267809*t^23 - 2356954866706897976812652777679632706589163520/2130636823255865929944241*t^22 - 63747901511972624136832524691566838947482959872/104401204339537430567267809*t^21 - 18134932649522261792045263757049401607224033280/104401204339537430567267809*t^20 + 17492295757351282021714278274899291129495158784/104401204339537430567267809*t^19 + 40996741354890299164597721953454194801715970048/104401204339537430567267809*t^18 + 47326892421475641518669646077240432421469421568/104401204339537430567267809*t^17 + 5506653417811740042859178877235300154694696960/14914457762791061509609687*t^16 + 23539313652097570688539074427298475107803987968/104401204339537430567267809*t^15 + 10170451080419113189608739464586893558760341504/104401204339537430567267809*t^14 + 1580134058927044777507122759217966616464588800/104401204339537430567267809*t^13 - 2460662003053844696874208715386334349184991232/104401204339537430567267809*t^12 - 484562162071181142017720857904892558666891264/14914457762791061509609687*t^11 - 2743013832638739314444698370138320059657879552/104401204339537430567267809*t^10 - 1678191736541591723225372365443254958812037120/104401204339537430567267809*t^9 - 820883258325873276294364136336749072308240384/104401204339537430567267809*t^8 - 46532449529480419082927852443673654150037504/14914457762791061509609687*t^7 - 104731429455964834159533008921985822310268928/104401204339537430567267809*t^6 - 26974814588883262542738395293935870324768768/104401204339537430567267809*t^5 - 5441359340643271624983151063247162865352704/104401204339537430567267809*t^4 - 827533830100718790813611204999497509765120/104401204339537430567267809*t^3 - 88977065578773178354907148513505664040960/104401204339537430567267809*t^2 - 6002696262948162936108469705624592056320/104401204339537430567267809*t - 190083356048814068274420866968958533632/104401204339537430567267809)/(t^42 + 257317883/12823195*t^41 + 17756184444/89762365*t^40 + 23711120684/17952473*t^39 + 3742464209024/628336555*t^38 + 77096336777088/4398355885*t^37 + 1142069701664256/30788491195*t^36 + 88102389936158208/1508636068555*t^35 + 1238332413570591744/10560452479885*t^34 + 48110441877700015104/73923167359195*t^33 + 191632784401564397568/73923167359195*t^32 + 302937921381478920192/73923167359195*t^31 - 462083329462844030976/73923167359195*t^30 - 3055967860317571547136/73923167359195*t^29 - 486919263182420312064/6720287941745*t^28 - 593536977493178056704/73923167359195*t^27 + 13526730021521456234496/73923167359195*t^26 + 20480778410521406865408/73923167359195*t^25 - 3987238235884598329344/73923167359195*t^24 - 9688032856871444938752/14784633471839*t^23 - 11057375097293182599168/14784633471839*t^22 - 969714909567460048896/73923167359195*t^21 + 991222600660936556544/2112090495977*t^20 - 33913345784806090211328/73923167359195*t^19 - 122425543143023714500608/73923167359195*t^18 - 31729121238211922755584/73923167359195*t^17 + 259571088883737635586048/73923167359195*t^16 + 44318544784930916794368/6720287941745*t^15 + 405947054175562493853696/73923167359195*t^14 + 18450213052216095277056/14784633471839*t^13 - 169107290765966224392192/73923167359195*t^12 - 31891261012276949286912/10560452479885*t^11 - 142617190560092859138048/73923167359195*t^10 - 56075580607123440009216/73923167359195*t^9 - 2753296383464882307072/14784633471839*t^8 - 86525833162877042688/3890693018905*t^7)

==> anc/data/n7/n7_resume_param_c.txt <==
(-1366875/2515456*t^48 + 880875/628864*t^47 - 4801275/1257728*t^46 - 3946065/628864*t^45 + 142479929/7546368*t^44 - 20002041/314432*t^43 - 691430891/16979328*t^42 + 357238703/2829888*t^41 - 109167000977/203751936*t^40 - 39713671543/152813952*t^39 + 1787236052747/2750651136*t^38 - 1475035784857/458441856*t^37 - 66839663703541/49511720448*t^36 + 153066152609/57305232*t^35 - 1693979569691/114610464*t^34 - 99450797821/19101744*t^33 + 878199271601/101875968*t^32 - 448277153431/8489664*t^31 - 89601294091/5659776*t^30 + 23203167133/943296*t^29 - 579747962203/3773184*t^28 - 4963849587/157216*t^27 + 18218509821/314432*t^26 - 57364070643/157216*t^25 - 31855512249/1257728*t^24 + 32347414719/314432*t^23 - 438332101587/628864*t^22 + 17471017899/314432*t^21 + 187782859953/1257728*t^20 - 87524258319/78608*t^19 + 54191215917/157216*t^18 + 3516545097/78608*t^17 - 3378505954455/2515456*t^16 + 28348657263/36992*t^15 - 353054856735/1257728*t^14 - 694817123661/628864*t^13 + 2449372773807/2515456*t^12 - 173951799561/314432*t^11 - 437397732081/628864*t^10 + 377734976775/314432*t^9 - 3392641222173/2515456*t^8 + 554398719759/628864*t^7 - 596240132571/1257728*t^6 + 94143178827/628864*t^5 - 94143178827/2515456*t^4)/(t^48 - 81/136*t^47 + 168787/18496*t^46 - 4817491/2515456*t^45 + 898801457/22639104*t^44 + 124092395/3773184*t^43 + 2960416879/33958656*t^42 + 15461709737/67917312*t^41 + 197780289301/611255808*t^40 + 24529166939/50937984*t^39 + 853564442509/458441856*t^38 + 469753051679/1833767424*t^37 + 287584211795345/49511720448*t^36 + 3648085263197/916883712*t^35 + 6061449613241/916883712*t^34 + 747437134019/35956224*t^33 + 3334706187557/203751936*t^32 + 90593808403/4244832*t^31 + 12875111201/132651*t^30 - 68352540517/3773184*t^29 + 239691090421/1257728*t^28 + 97670495905/628864*t^27 + 12546101493/628864*t^26 + 615588291855/1257728*t^25 + 608571652491/1257728*t^24 - 100205312463/314432*t^23 + 563698513467/314432*t^22 + 130973533119/1257728*t^21 + 418142592387/1257728*t^20 + 1467652456449/628864*t^19 + 878755545981/628864*t^18 - 1339509972231/1257728*t^17 + 7190562362445/1257728*t^16 - 107369682435/157216*t^15 + 523261591569/314432*t^14 + 9536977122705/2515456*t^13 + 5697802697661/2515456*t^12 - 1801548320571/1257728*t^11 + 8566340525721/1257728*t^10 - 4845726336249/2515456*t^9 + 5942642880771/2515456*t^8 + 875182884651/628864*t^7 + 659002251789/628864*t^6 - 2416341589893/2515456*t^5 + 6244830862191/2515456*t^4 - 1977006755367/1257728*t^3 + 1412147682405/1257728*t^2 - 847288609443/2515456*t + 282429536481/2515456)

==> anc/data/n7/n7_resume_param_p.txt <==
(4100625/21381376*t^64 - 2642625/5345344*t^63 + 63611325/10690688*t^62 - 51584805/5345344*t^61 + 1582261171/21381376*t^60 - 130906287/2672672*t^59 + 23281778525/48108096*t^58 + 2444566363/8018016*t^57 + 1142673845519/577297152*t^56 + 2262591312097/432972864*t^55 + 63162516610039/7793511552*t^54 + 41417225790967/1298918592*t^53 + 402883282171103/8251953408*t^52 + 42022153709603/324729648*t^51 + 1557437374930171/5845133664*t^50 + 17806769781467/36081072*t^49 + 16398731737838533/15587023104*t^48 + 31266092731933/16036032*t^47 + 8900686057746559/2597837184*t^46 + 106817492779745/16036032*t^45 + 18977487002390791/1731891456*t^44 + 49779361357047/2672672*t^43 + 4744298502864281/144324288*t^42 + 129541046075919/2672672*t^41 + 15841568922674881/192432384*t^40 + 666221086543689/5345344*t^39 + 5801636674149325/32072064*t^38 + 1503389050086645/5345344*t^37 + 8402699798929363/21381376*t^36 + 358738243644447/668168*t^35 + 1057272189568263/1336336*t^34 + 663023174189247/668168*t^33 + 28081627122855555/21381376*t^32 + 9691770598038837/5345344*t^31 + 21228353117823375/10690688*t^30 + 14675415279062985/5345344*t^29 + 67713002469684009/21381376*t^28 + 9257907602283183/2672672*t^27 + 23362240681743003/5345344*t^26 + 12724604575107543/2672672*t^25 + 93843470484981639/21381376*t^24 + 1987191164739483/314432*t^23 + 51049026754419429/10690688*t^22 + 27452709477158175/5345344*t^21 + 8925484011116589/1257728*t^20 + 3306088772986977/1336336*t^19 + 18696085656395985/2672672*t^18 + 3866261607714033/1336336*t^17 + 88186018138244703/21381376*t^16 + 7589352361138605/5345344*t^15 + 4461351101432703/628864*t^14 - 2268191607478911/314432*t^13 + 301656492036017037/21381376*t^12 - 35298890758004823/2672672*t^11 + 72344043340071669/5345344*t^10 - 24867073398542607/2672672*t^9 + 135133213031454627/21381376*t^8 - 15853617171287973/5345344*t^7 + 14206488114530781/10690688*t^6 - 1853020188851841/5345344*t^5 + 1853020188851841/21381376*t^4)/(t^64 - 27/34*t^63 + 339761/27744*t^62 - 9355057/1886592*t^61 + 660159170891/9236754432*t^60 + 2810766503/85525504*t^59 + 20853832789/90556416*t^58 + 989855604649/2309188608*t^57 + 62768138499305/83130789888*t^56 + 5853872771417/3463782912*t^55 + 87018584782703/20782697472*t^54 + 96275067515245/31174046208*t^53 + 125100205762581815/6733593980928*t^52 + 2071628668274435/187044277248*t^51 + 441215065590142759/10100390971392*t^50 + 361147559608652245/5050195485696*t^49 + 14644841835608888191/181807037485056*t^48 + 262157437516309361/1262548871424*t^47 + 889808618689810537/2525097742848*t^46 + 87328711506087329/420849623808*t^45 + 57582851312634079/44010418176*t^44 + 33993780334774319/62348092416*t^43 + 241172647193353597/124696184832*t^42 + 8646468024149465/2309188608*t^41 + 19873421627926445/9236754432*t^40 + 2552104334605303/384864768*t^39 + 10148873088396947/769729536*t^38 - 55640487711023/128288256*t^37 + 35488018863903851/1026306048*t^36 + 1347403054196961/85525504*t^35 + 2668569370578927/171051008*t^34 + 7020309863798325/85525504*t^33 + 14529599707299795/342102016*t^32 + 79482680000487/10690688*t^31 + 5581510889420943/21381376*t^30 - 174819313629549/5345344*t^29 + 52198923915709443/342102016*t^28 + 32710694749179309/85525504*t^27 + 11476793351035791/171051008*t^26 + 7460286334158105/85525504*t^25 + 318756616275576105/342102016*t^24 - 12903107640706953/42762752*t^23 + 53801749468192059/85525504*t^22 + 34074901919300283/42762752*t^21 + 47375922915239175/342102016*t^20 + 18593994072723219/85525504*t^19 + 278476218131763429/171051008*t^18 - 57947143091663745/85525504*t^17 + 395812483633429245/342102016*t^16 + 13340412710735193/21381376*t^15 + 10032179565341601/42762752*t^14 + 3084099157312911/21381376*t^13 + 434931496543431135/342102016*t^12 - 64214779848360219/85525504*t^11 + 163183738022032239/171051008*t^10 - 5503704377405247/85525504*t^9 + 61180168622050701/342102016*t^8 - 1319228364902751/42762752*t^7 + 30128735663183637/85525504*t^6 - 13794705850341483/42762752*t^5 + 108779148123339555/342102016*t^4 - 14206488114530781/85525504*t^3 + 14206488114530781/171051008*t^2 - 1853020188851841/85525504*t + 1853020188851841/342102016)

==> anc/data/n7/n7_resume_resolvent_factor1.txt <==
r^2 + ((-2*s^13 + 6*s^12 + 54*s^11 - 290*s^10 + 372*s^9 + 324*s^8 - 1146*s^7 + 774*s^6 + 540*s^5 - 1048*s^4 + 120*s^3 + 216*s^2 - 16*s + 528)/(s^13 - 3*s^12 - 27*s^11 + 145*s^10 - 186*s^9 - 161*s^8 + 570*s^7 - 414*s^6 + 116*s^5 + 344*s^4 - 168*s^3 + 664*s^2 - 16*s + 204))*r + (s^13 - 3*s^12 - 27*s^11 + 145*s^10 - 186*s^9 - 163*s^8 + 576*s^7 - 360*s^6 - 656*s^5 + 704*s^4 + 48*s^3 - 880*s^2 + 32*s + 240)/(s^13 - 3*s^12 - 27*s^11 + 145*s^10 - 186*s^9 - 161*s^8 + 570*s^7 - 414*s^6 + 116*s^5 + 344*s^4 - 168*s^3 + 664*s^2 - 16*s + 204)

==> anc/data/n7/prop9_small_N7_factor0.txt <==
-34828517376*x^16 + 103944269945358417788928*x^15 - 312001991932452913152000*x^14*z + 312171223522452446380032*x^13*z^2 - 104113501535497265086464*x^12*z^3 - 8936160945133872039247872*x^14 + 53051469746310512042803200*x^13*z - 131626703344876392061845504*x^12*z^2 + 174740213404733367818649600*x^11*z^3 - 130934777742602126868086784*x^10*z^4 + 52515345030698253907132416*x^9*z^5 - 8809386149129986599026688*x^8*z^6 + 6969711379162343621197824*x^13 - 1156510924604136481122385920*x^12*z + 7331285750347500389510750208*x^11*z^2 - 20368835231188209336296054784*x^10*z^3 + 32145279554840319901676666880*x^9*z^4 - 31711097679847959920021471232*x^8*z^5 + 20352457949222389270141992960*x^7*z^6 - 8536660949863009994516987904*x^6*z^7 + 2217312127412711899048968192*x^5*z^8 - 280200307698768315842297856*x^4*z^9 - 7270734435698694103098893824*x^12 + 63971179448922723561671276544*x^11*z - 265346339353648725166895244288*x^10*z^2 + 693847461830351586778145830912*x^9*z^3 - 1293584240471084142253142902272*x^8*z^4 + 1837231446635136698402606874624*x^7*z^5 - 2043368600024915807452806119424*x^6*z^6 + 1765328661354018355934429970432*x^5*z^7 - 1141842800002771836333006520320*x^4*z^8 + 521764315008234380228967792640*x^3*z^9 - 154965156452173426033824890880*x^2*z^10 + 26032734945925874806318694400*x*z^11 - 1797928482296988521740632064*z^12 + 11727484449423046361547494400*x^11 - 102900880630943475308181439488*x^10*z + 413674018912566858056078016000*x^9*z^2 - 1034945077769366613304773081600*x^8*z^3 + 1851518674123494653261645600256*x^7*z^4 - 2551904171487982598368602954240*x^6*z^5 + 2776605825493386221968285913088*x^5*z^6 - 2345275960398798066143887564800*x^4*z^7 + 1471352930073682788413916315648*x^3*z^8 - 640065386674431823390964711424*x^2*z^9 + 171441936627176754680508186624*x*z^10 - 21229392718207746286521679872*z^11 - 8465615977503957679562378688*x^10 + 71143974467798436507878646912*x^9*z - 269986890570038395244262068544*x^8*z^2 + 622530259400598270840833640192*x^7*z^3 - 1005232301545340397726536788800*x^6*z^4 + 1247038809334585771214384581248*x^5*z^5 - 1232547713574509088304535286720*x^4*z^6 + 934935646765638263109927340032*x^3*z^7 - 495157102320172044808860512256*x^2*z^8 + 158441579561551014222894268416*x*z^9 - 22700645542607872147398918144*z^10 + 2916688319954811593576186112*x^9 - 22140666636837930034845042816*x^8*z + 72711491220349495365165893856*x^7*z^2 - 136518140535455134154251784160*x^6*z^3 + 164835729380670420826667189952*x^5*z^4 - 138964835658274331283319671360*x^4*z^5 + 87838179610031280531045974880*x^3*z^6 - 42314139969575626397124678240*x^2*z^7 + 13797979724197106129674080000*x*z^8 - 2162285455060092578764930560*z^9 - 462008384698020141988386801*x^8 + 2820667313683762758283926888*x^7*z - 7107848759112642958810684284*x^6*z^2 + 9397688415681763061069424408*x^5*z^3 - 6753494026968163282775732742*x^4*z^4 + 2343180697498132412050915416*x^3*z^5 - 165509516627857717272306108*x^2*z^6 - 74500593301164395612808792*x*z^7 + 1824853844190264919603119*z^8 + 19393508218481685606339450*x^7 - 97892513447962316461073910*x^6*z + 192487445493363497794083858*x^5*z^2 - 172800702265808973455736030*x^4*z^3 + 45405835457598429398653230*x^3*z^4 + 36836281419742923780598110*x^2*z^5 - 29523964457460631382563770*x*z^6 + 6094109582045384719699062*z^7 + 56094199508025016576605*x^6 - 173249424187343614455822*x^5*z + 21866346553111049370195*x^4*z^2 + 523144870578390269320956*x^3*z^3 - 809551441800776208274893*x^2*z^4 + 491884809542505383925618*x*z^5 - 110189360193911896462659*z^6 + 82605897146345447529*x^5 - 352346585145967903725*x^4*z + 583328449130964642954*x^3*z^2 - 461964807980540981802*x^2*z^3 + 170301123420332411997*x*z^4 - 21924076571133616953*z^5 - 35505629178708915*x^4 + 142158082892346540*x^3*z - 213440473604786130*x^2*z^2 + 142429215247368300*x*z^3 - 35641195356219795*z^4 + 7625597484987*x^3 - 22876792454961*x^2*z + 22876792454961*x*z^2 - 7625597484987*z^3

==> anc/data/n7/prop9_small_N7_factor1.txt <==
65536*x^16 - 391815780245045248*x^15 + 1175128994773598208*x^14*z - 1174810555680030720*x^13*z^2 + 391497341152002048*x^12*z^3 + 585631335955500383188635009024*x^14 - 3512834830183117017411650224128*x^13*z + 8779705381833727828189799890944*x^12*z^2 - 11703099944162519223990351298560*x^11*z^3 + 8774945803983982299313509236736*x^10*z^4 - 3509027167632735452168164737024*x^9*z^5 + 584679420205161182878224089088*x^8*z^6 + 215043322438900592065299152896*x^13 - 1416107000158054867863457480704*x^12*z + 3985894217561481121423739756544*x^11*z^2 - 5949303599013756262041787490304*x^10*z^3 + 4210632811627996237270208151552*x^9*z^4 + 712164657744403652567907827712*x^8*z^5 - 4236859457239165876828328951808*x^7*z^6 + 3776474122008457954566938296320*x^6*z^7 - 1556164390950510740254318657536*x^5*z^8 + 258225315980248189093803982848*x^4*z^9 + 2689855609746296361594775040*x^12 - 95706484765959173352593860608*x^11*z + 633186767968010047680566436864*x^10*z^2 - 1763538201245164944954491873280*x^9*z^3 + 2263871567344626044489019557376*x^8*z^4 - 675477482027581259534897971200*x^7*z^5 - 1610758776035736976910567473152*x^6*z^6 + 1815438620168158610710924886016*x^5*z^7 - 256599245824266723414484451328*x^4*z^8 - 693311145848612413134021328896*x^3*z^9 + 503444466448007347720490582016*x^2*z^10 - 135359924608441915059694731264*x*z^11 + 12119982817215059398162907136*z^12 - 1317875055632435226682493952*x^11 + 966705176238396141311717376*x^10*z + 29900485389655971150893250048*x^9*z^2 - 117516096511253006723272088064*x^8*z^3 + 195055381685803149888098729472*x^7*z^4 - 156939017170263133040535080448*x^6*z^5 + 29759669482154439442354089984*x^5*z^6 + 69275111537625601062589046784*x^4*z^7 - 92149697900059953207737057280*x^3*z^8 + 64138595155657655209304260608*x^2*z^9 - 25626481518760160421419679744*x*z^10 + 4453219728833475725104250880*z^11 + 405851018470148987782077376*x^10 - 2303266811761970383376084352*x^9*z + 5675395260967344175616306496*x^8*z^2 - 7578644026673133649896056064*x^7*z^3 + 5283932433671078237564248896*x^6*z^4 - 1179683780593796800323110784*x^5*z^5 - 211818583169492802038323776*x^4*z^6 - 831807681905663428915906560*x^3*z^7 + 1198952579427229062453768192*x^2*z^8 - 542146259387552931120218112*x*z^9 + 83235850955809532261498880*z^10 - 39524090681762964161392384*x^9 + 100663329160027228074962112*x^8*z + 167135936696680406004173664*x^7*z^2 - 837416561938404786632962080*x^6*z^3 + 963848411623318590602347968*x^5*z^4 - 135813014657158004700050304*x^4*z^5 - 513805911081624121326195744*x^3*z^6 + 373499453647773002293518816*x^2*z^7 - 76613175929318663402309376*x*z^8 - 1974376839530686746235392*z^9 + 2536430377946196738360609*x^8 - 9828871631047834194378168*x^7*z + 8544840113540296123853436*x^6*z^2 + 13472825297398709822066232*x^5*z^3 - 26106753717734959024824474*x^4*z^4 + 771739759274680634166648*x^3*z^5 + 26810720824324091170411836*x^2*z^6 - 21632154830002715883203448*x*z^7 + 5431223806301534616842049*z^8 - 27964443322916466592894*x^7 + 131716986415815346792722*x^6*z - 178762204086075389092806*x^5*z^2 - 31027316200644850258806*x^4*z^3 + 256599260640304480886598*x^3*z^4 - 184516312172637209603850*x^2*z^5 + 22604312422487244737790*x*z^6 + 11349716303666844595566*z^7 + 150314473014973160701*x^6 - 381180458105296823166*x^5*z + 120856349687779433043*x^4*z^2 + 318969230154219588060*x^3*z^3 - 124739511837685212429*x^2*z^4 - 186838613207707568958*x*z^5 + 102618530293717935261*z^6 + 145002549649463085*x^5 - 557172882241180017*x^4*z + 602845092626331330*x^3*z^2 + 77977762809362334*x^2*z^3 - 460812030145737759*x*z^4 + 192159507301900803*z^5 + 74318505856112*x^4 - 174443534589408*x^3*z + 142692429537792*x^2*z^2 - 59326257049632*x*z^3 + 16758856274256*z^4 - 23508067499*x^3 - 24981918303*x^2*z + 120764437839*x*z^2 - 72274447557*z^3 + 10702266*x^2 - 29296884*x*z + 18595098*z^2 + 4625*x - 4593*z + 1

==> anc/data/printed_section4_2.txt <==
Delta_sextic = -16*v^17*(v - 27)*(4*u^3 - u^2*v - 18*u*v + 4*v^2 + 27*v)^3
U1 = X^2*v/(X^3*v^2 + X^2*u*v + X*v + 1)
U2 = (X*v + 3)^2*(X*v*(4*u - v - 9) + 3*u - v)/(v*(4*u - v - 9)*(4*X^3*v^2 + X^2*v^2 + 2*X*v + 1))
V1 = Y*(X^3*v^2 - X*v - 2)/(X^3*v^2 + X^2*u*v + X*v + 1)^2
V2 = W*Y*(X^3*v^2*(-4*u + v + 8) + X^2*v*(-4*u + v) - X*v - 1)/(4*X^3*v^2 + X^2*v^2 + 2*X*v + 1)^2
E1_rhs = -R*U^3 + U^2*(12*u^2 - 2*u*v - 18*v) - U*(12*u - v) + 4
c0 = -(9*u - 2*v - 27)^3
c1 = (4*u - v - 9)*(54*u^2*v + 729*u^2 - 18*u*v^2 - 972*u*v + v^3 + 189*v^2 + 729*v)
c2 = -v*(4*u - v - 9)^2*(u*v + 54*u - 27*v)
c3 = v^2*(4*u - v - 9)^3
chi = v*(-2*u + v - 9)^3/(27*(4*u^3 - u^2*v - 18*u*v + 4*v^2 + 27*v))
psi = -v*(-2*u + v - 9)^4/(1296*(v - 27)*(4*u^3 - u^2*v - 18*u*v + 4*v^2 + 27*v))
J2 = chi*(chi^2 + 96*chi*psi - 1152*psi^2)
J4 = chi*(chi^5 + 192*chi^4*psi + 13824*chi^3*psi^2 + 442368*chi^2*psi^3 + 5308416*chi*psi^4 + 786432*chi*psi^3 + 9437184*psi^4)/64
J6 = chi*(3*chi^8 + 864*chi^7*psi + 94464*chi^6*psi^2 + 4866048*chi^5*psi^3 + 111476736*chi^4*psi^4 + 1310720*chi^4*psi^3 + 509607936*chi^3*psi^5 + 155713536*chi^3*psi^4 - 12230590464*chi^2*psi^6 - 1358954496*chi^2*psi^5 - 18119393280*chi*psi^6 + 4831838208*psi^6)/512
J10 = -1073741824*chi^3*psi^9
j1 = 16*v*(u^2*v + 216*u^2 - 126*u*v - 972*u + 12*v^2 + 405*v)^3/((v - 27)^3*(4*u^3 - u^2*v - 18*u*v + 4*v^2 + 27*v)^2)
j2 = -256*(u^2 - 3*v)^3/(v*(4*u^3 - u^2*v - 18*u*v + 4*v^2 + 27*v))
s = -(chi^12 + 480*chi^11*psi + 101376*chi^10*psi^2 + 12386304*chi^9*psi^3 + 966131712*chi^8*psi^4 - 258048*chi^8*psi^3 + 49941577728*chi^7*psi^5 - 38928384*chi^7*psi^4 + 1712282664960*chi^6*psi^6 + 1528823808*chi^6*psi^5 + 37572373905408*chi^5*psi^7 + 619683250176*chi^5*psi^6 + 479047767293952*chi^4*psi^8 + 45595641249792*chi^4*psi^7 + 7247757312*chi^4*psi^6 + 2705210921189376*chi^3*psi^9 + 1408964021452800*chi^3*psi^8 + 7827577896960*chi^3*psi^7 + 16231265527136256*chi^2*psi^9 + 901736973729792*chi^2*psi^8 + 32462531054272512*chi*psi^9 + 21641687369515008*psi^9)/(16777216*chi^4*psi^6)
t = (chi^5 + 192*chi^4*psi + 13824*chi^3*psi^2 + 442368*chi^2*psi^3 + 5308416*chi*psi^4 - 1179648*chi*psi^3 - 84934656*psi^4)^3/(68719476736*chi^3*psi^9)
Delta_chipsi = (chi^8 + 288*chi^7*psi + 34560*chi^6*psi^2 + 2211840*chi^5*psi^3 + 79626240*chi^4*psi^4 + 110592*chi^4*psi^3 + 1528823808*chi^3*psi^5 + 31850496*chi^3*psi^4 + 12230590464*chi^2*psi^6 + 2293235712*chi^2*psi^5 + 48922361856*chi*psi^6 + 48922361856*psi^6)^2*(chi^8 + 384*chi^7*psi + 59904*chi^6*psi^2 + 4866048*chi^5*psi^3 + 217645056*chi^4*psi^4 - 753664*chi^4*psi^3 + 5096079360*chi^3*psi^5 - 113246208*chi^3*psi^4 + 48922361856*chi^2*psi^6 - 2038431744*chi^2*psi^5 + 195689447424*chi*psi^6 + 195689447424*psi^6)/(281474976710656*chi^8*psi^12)
S3 = chi^8 + 384*chi^7*psi + 59904*chi^6*psi^2 + 4866048*chi^5*psi^3 + 217645056*chi^4*psi^4 - 753664*chi^4*psi^3 + 5096079360*chi^3*psi^5 - 113246208*chi^3*psi^4 + 48922361856*chi^2*psi^6 - 2038431744*chi^2*psi^5 + 195689447424*chi*psi^6 + 195689447424*psi^6
g1_N2 = chi^12 + 432*chi^11*psi + 82944*chi^10*psi^2 + 9289728*chi^9*psi^3 + 668860416*chi^8*psi^4 - 2322432*chi^8*psi^3 + 32105299968*chi^7*psi^5 - 525533184*chi^7*psi^4 + 1027369598976*chi^6*psi^6 - 45864714240*chi^6*psi^5 + 21134460321792*chi^5*psi^7 - 1834588569600*chi^5*psi^6 + 253613523861504*chi^4*psi^8 - 26418075402240*chi^4*psi^7 + 2348273369088*chi^4*psi^6 + 1352605460594688*chi^3*psi^9 + 253613523861504*chi^3*psi^8 + 190210142896128*chi^3*psi^7 + 8115632763568128*chi^2*psi^9 + 4057816381784064*chi^2*psi^8 + 16231265527136256*chi*psi^9 + 10820843684757504*psi^9


==> anc/data/printed_section5.txt <==
n2_a = u^2 - 126*u + 12*v + 405
n2_b = -u^3 - 729*u^2 + 36*u*v - 4131*u + 1404*v + 3645
n2_g = -3888*(u^2 + 18*u - 4*v - 27)^2
n2_d = (7776*u + 116640)*(u^2 + 18*u - 4*v - 27)^2
n3_a = chi*(chi^5 + 192*chi^4*psi + 13824*chi^3*psi^2 + 442368*chi^2*psi^3 + 5308416*chi*psi^4 + 786432*chi*psi^3 + 9437184*psi^4)/256
n3_b = chi^2*(chi^2 + 96*chi*psi - 1152*psi^2)*(chi^5 + 192*chi^4*psi + 13824*chi^3*psi^2 + 442368*chi^2*psi^3 + 5308416*chi*psi^4 + 786432*chi*psi^3 + 9437184*psi^4)/512 - 3*chi*(3*chi^8 + 864*chi^7*psi + 94464*chi^6*psi^2 + 4866048*chi^5*psi^3 + 111476736*chi^4*psi^4 + 1310720*chi^4*psi^3 + 509607936*chi^3*psi^5 + 155713536*chi^3*psi^4 - 12230590464*chi^2*psi^6 - 1358954496*chi^2*psi^5 - 18119393280*chi*psi^6 + 4831838208*psi^6)/4096
n3_g = 65229815808*chi^3*psi^9
n3_d = -8153726976*chi^4*psi^9*(chi^2 + 96*chi*psi - 1152*psi^2)

